Efficient Large-Scale Language Model Training on GPU Clusters Using Megatron-LM

Large language models have led to state-of-the-art accuracies across a range of tasks. However, training these models efficiently is challenging for two reasons: a) GPU memory capacity is limited, making it impossible to fit large models on even a multi-GPU server, and b) the number of compute operations required to train these models can result in unrealistically long training times. Consequently, new methods of model parallelism such as tensor and pipeline parallelism have been proposed. Unfortunately, naive usage of these methods leads to fundamental scaling issues at thousands of GPUs, e.g., due to expensive cross-node communication or devices spending significant time waiting on other devices to make progress. In this paper, we show how different types of parallelism methods (tensor, pipeline, and data parallelism) can be composed to scale to thousands of GPUs and models with trillions of parameters. We survey techniques for pipeline parallelism and propose a novel interleaved pipeline parallelism schedule that can improve throughput by 10+% with memory footprint comparable to existing approaches. We quantitatively study the trade-offs between tensor, pipeline, and data parallelism, and provide intuition as to how to configure distributed training of a large model. Our approach allows us to perform training iterations on a model with 1 trillion parameters at 502 petaFLOP/s on 3072 GPUs with achieved per-GPU throughput of 52% of theoretical peak. Our code is open sourced at https://github.com/nvidia/megatron-lm.

==> figures/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figures for the SC 2021 paper \"Efficient Large-Scale Language Model Training on GPU Clusters\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook contains code to produce plots in the \"Efficient Large-Scale Language Model Training on GPU Clusters\" paper, accepted to SuperComputing 2021."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "import matplotlib.lines as mlines\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "import seaborn as sns\n",
    "from matplotlib import rc\n",
    "import numpy as np\n",
    "sns.set_style('ticks')\n",
    "font = {\n",
    "    'font.family':'Roboto',\n",
    "    'font.size': 12,\n",
    "}\n",
    "sns.set_style(font)\n",
    "paper_rc = {\n",
    "    'lines.linewidth': 3,\n",
    "    'lines.markersize': 10,\n",
    "}\n",
    "sns.set_context(\"paper\", font_scale=2, rc=paper_rc)\n",
    "current_palette = sns.color_palette()\n",
    "\n",
    "\n",
    "def plot(throughputs,\n",
    "         xticks,\n",
    "         xlabel,\n",
    "         ylabel=\"Achieved teraFLOP/s\\nper GPU\",\n",
    "         yticks=None,\n",
    "         ylim=None,\n",
    "         ncol=1,\n",
    "         move_legend=False,\n",
    "         output_filename=None):\n",
    "    plt.figure(figsize=(7.5, 3))\n",
    "    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)\n",
    "    markers = ['o', 'D', '^', 's']\n",
    "    for i, label in enumerate(throughputs):\n",
    "        if label is not None:\n",
    "            ax.plot(range(min(len(xticks),\n",
    "                              len(throughputs[label]))),\n",
    "                    throughputs[label],\n",
    "                    label=label, marker=markers[i])\n",
    "        else:\n",
    "            ax.plot(range(len(xticks)), throughputs[label],\n",
    "                    marker=markers[i])\n",
    "    \n",
    "    ax.set_xticks(range(len(xticks)))\n",
    "    ax.set_xticklabels(xticks)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    ax.set_xlabel(xlabel)\n",
    "    if yticks is not None:\n",
    "        ax.set_yticks(yticks)\n",
    "    if ylim is not None:\n",
    "        ax.set_ylim(*ylim)\n",
    "    else:\n",
    "        ax.set_ylim(0, 200)\n",
    "    sns.despine()\n",
    "    \n",
    "    if move_legend:\n",
    "        leg = plt.figlegend(frameon=False, ncol=ncol)\n",
    "        bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)\n",
    "        yOffset = 0.25\n",
    "        xOffset = -0.2\n",
    "        bb.y0 += yOffset\n",
    "        bb.y1 += yOffset\n",
    "        bb.x0 += xOffset\n",
    "        bb.x1 += xOffset\n",
    "        leg.set_bbox_to_anchor(bb, transform = ax.transAxes)\n",
    "    else:\n",
    "        plt.legend(frameon=False, ncol=ncol)\n",
    "    \n",
    "    if output_filename is not None:\n",
    "        with PdfPages(output_filename) as pdf:\n",
    "            pdf.savefig(bbox_inches='tight')\n",
    "            \n",
    "    plt.show()\n",
    "\n",
    "    \n",
    "def plot_model_trend(model_sizes,\n",
    "                     xticks,\n",
    "                     yticks,\n",
    "                     output_filename=None):\n",
    "    plt.figure(figsize=(7.5, 3))\n",
    "    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)\n",
    "    x_values = [model_sizes[label][1] for label in model_sizes]\n",
    "    y_values = [model_sizes[label][0] for label in model_sizes]\n",
    "    import math\n",
    "    m, b = np.polyfit(x_values, [math.log(y) for y in y_values], 1)\n",
    "    y_values_fit = [math.exp(m*x + b) for x in xticks]\n",
    "    ax.plot(x_values, y_values,\n",
    "            marker='o')\n",
    "    ax.plot(xticks, y_values_fit, linestyle='dotted',\n",
    "            color='red')\n",
    "    \n",
    "    for label in model_sizes:\n",
    "        (y, x) = model_sizes[label]\n",
    "        if label.startswith(\"Turing-NLG\"):\n",
    "            ax.annotate(label, xy=(x+0.05, y*0.5))\n",
    "        else:\n",
    "            ax.annotate(label, xy=(x+0.05, y*0.3))\n",
    "    sns.despine()\n",
    "    \n",
    "    ax.set_yscale('log')\n",
    "    ax.set_xticks(xticks)\n",
    "    ax.set_yticks(yticks)\n",
    "    ax.set_xlabel(\"Year\")\n",
    "    ax.set_ylabel(\"Number of parameters\\n(in billions)\")\n",
    "    \n",
    "    if output_filename is not None:\n",
    "        with PdfPages(output_filename) as pdf:\n",
    "            pdf.savefig(bbox_inches='tight')\n",
    "            \n",
    "    plt.show()\n",
    "    \n",
    "\n",
    "def plot_comparison_with_zero(throughputs,\n",
    "                              xticks,\n",
    "                              xlabel,\n",
    "                              ylabel,\n",
    "                              yticks=None,\n",
    "                              ylim=None,\n",
    "                              ncol=1,\n",
    "                              output_filename=None):\n",
    "    plt.figure(figsize=(7.5, 3))\n",
    "    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)\n",
    "    markers = ['o', 'D', '^', 's']\n",
    "    linestyles = ['--', '-']\n",
    "    prop_cycle = plt.rcParams['axes.prop_cycle']\n",
    "    colors = prop_cycle.by_key()['color']\n",
    "    for i, label in enumerate(throughputs):\n",
    "        x_values = [a[0] for a in throughputs[label]]\n",
    "        y_values = [a[1] for a in throughputs[label]]\n",
    "        ax.plot(x_values, y_values,\n",
    "                label=label, marker=markers[i],\n",
    "                linestyle=linestyles[i%2],\n",
    "                color=colors[i//2])\n",
    "    \n",
    "    ax.set_xticklabels(xticks)\n",
    "    ax.set_ylabel(ylabel)\n",
    "    ax.set_xlabel(xlabel)\n",
    "    ax.set_ylim(0, 200)\n",
    "    sns.despine()\n",
    "    \n",
    "    leg = plt.figlegend(frameon=False, ncol=ncol)\n",
    "    bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)\n",
    "    yOffset = 0.25\n",
    "    xOffset = -0.2\n",
    "    bb.y0 += yOffset\n",
    "    bb.y1 += yOffset\n",
    "    bb.x0 += xOffset\n",
    "    bb.x1 += xOffset\n",
    "    leg.set_bbox_to_anchor(bb, transform = ax.transAxes)\n",
    "    \n",
    "    if output_filename is not None:\n",
    "        with PdfPages(output_filename) as pdf:\n",
    "            pdf.savefig(bbox_inches='tight')\n",
    "            \n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Various plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 32\": [103, 134, 140, 111, 91],\n",
    "     \"Batch size = 128\": [107, 146, 165, 162, 148]},\n",
    "    [\"(2, 32)\", \"(4, 16)\", \"(8, 8)\", \"(16, 4)\", \"(32, 2)\"],\n",
    "    xlabel=\"(Pipeline-parallel size, Tensor-parallel size)\",\n",
    "    output_filename=\"pipeline_and_tensor_model_parallelism.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 32\": [62, 56, 53, 49, 43],\n",
    "     \"Batch size = 512\": [148, 141, 129, 114, 90]},\n",
    "    [\"(2, 32)\", \"(4, 16)\", \"(8, 8)\", \"(16, 4)\", \"(32, 2)\"],\n",
    "    xlabel=\"(Pipeline-parallel size, Data-parallel size)\",\n",
    "    output_filename=\"data_and_pipeline_model_parallelism.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 32\": [56, 54, 55, 36, 22],\n",
    "     \"Batch size = 128\": [103, 88, 70, 39, 22],\n",
    "     \"Batch size = 512\": [127, 104, 75, 40, 22]},\n",
    "    [\"(2, 32)\", \"(4, 16)\", \"(8, 8)\", \"(16, 4)\", \"(32, 2)\"],\n",
    "    xlabel=\"(Tensor-parallel size, Data-parallel size)\",\n",
    "    output_filename=\"data_and_tensor_model_parallelism.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 8\": [165, 142, 121, 87],\n",
    "     \"Batch size = 128\": [175, 169, 166, 161]},\n",
    "    [\"1\", \"2\", \"4\", \"8\"],\n",
    "    xlabel=\"Pipeline-parallel size\",\n",
    "    output_filename=\"pipeline_parallelism_weak_scaling.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Non-interleaved\": [82, 109, 122, 130, 135],\n",
    "     \"Interleaved\": [119, 134, 141, 143, 146]},\n",
    "    [\"12\", \"24\", \"36\", \"48\", \"60\"],\n",
    "    xlabel=\"Batch size\",\n",
    "    ylim=(50, 150),\n",
    "    output_filename=\"gpt_175b_interleaved_vs_default.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 128\": [156, 159, 139, 120],\n",
    "     \"Batch size = 512\": [162, 171, 160, 154]},\n",
    "    [\"1\", \"2\", \"4\", \"8\"],\n",
    "    xlabel=\"Microbatch size\",\n",
    "    output_filename=\"microbatch_size_91B.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Unoptimized\": [107, 121, 127, 130, 131],\n",
    "     \"Scatter/gather optimization\": [119, 134, 141, 143, 146]},\n",
    "    [\"12\", \"24\", \"36\", \"48\", \"60\"],\n",
    "    xlabel=\"Batch size\",\n",
    "    ylim=(50, 150),\n",
    "    output_filename=\"gpt_175b_scatter_gather_optimization.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Act. recomputation\": [0.6, 1.0, 1.8, 3.0, 4.3, 5.7, 6.8, 7.4, 7.8],\n",
    "     \"W/o act. recomputation\": [0.7, 1.3, 2.3, 3.9]},\n",
    "    [\"1\", \"2\", \"4\", \"8\", \"16\", \"32\", \"64\", \"128\", \"256\"],\n",
    "    xlabel=\"Batch size\",\n",
    "    ylabel=\"Throughput\\n(sequences/second)\",\n",
    "    ylim=(0, 10),\n",
    "    output_filename=\"gpt_145b_activation_recomputation.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {None: [68, 78, 86, 89, 91]},\n",
    "    [\"1\", \"2\", \"4\", \"8\", \"16\"],\n",
    "    xlabel=\"Microbatch size\",\n",
    "    ylim=(0, 100),\n",
    "    output_filename=\"throughput_vs_microbatch_size.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"Batch size = 128\": [1.00, 1.09, 1.09, 0.95, 0.75],\n",
    "     \"Batch size = 512\": [1.00, 1.13, 1.21, 1.19, 1.11]},\n",
    "    [\"1\", \"2\", \"4\", \"8\", \"16\"],\n",
    "    xlabel=\"Microbatch size\",\n",
    "    ylabel=\"Normalized throughput\",\n",
    "    ylim=(0, 1.25), yticks=[0.0, 0.25, 0.5, 0.75, 1.0, 1.25],\n",
    "    output_filename=\"per_batch_time_estimate_vs_microbatch_size.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_model_trend(\n",
    "    {\"ELMo (94M)\": (0.094, 2018.1315),\n",
    "     \"BERT-L (340M)\": (0.34, 2018.7699),\n",
    "     \"GPT-2 (1.5B)\": (1.5, 2019.1205),\n",
    "     \"Megatron-LM (8.3B)\": (8.3, 2019.5973),\n",
    "     \"Turing-NLG (17.2B)\": (17.2, 2020.1260),\n",
    "     \"GPT-3 (175B)\": (175, 2020.4055)},\n",
    "    xticks=[2018, 2019, 2020, 2021],\n",
    "    yticks=[0.01, 0.1, 1.0, 10.0, 100.0, 1000.0],\n",
    "    output_filename=\"model_trend.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_model_and_hardware_scaling(all_metrics,\n",
    "                                    xticks,\n",
    "                                    yticks,\n",
    "                                    output_filename=None):\n",
    "    plt.figure(figsize=(7.5, 3))\n",
    "    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)\n",
    "    markers = ['o', 's', 'D', '^']\n",
    "    linestyles = [':', 'dashed']\n",
    "    prop_cycle = plt.rcParams['axes.prop_cycle']\n",
    "    colors = prop_cycle.by_key()['color']\n",
    "    for i, metric_label in enumerate(all_metrics):\n",
    "        metrics = all_metrics[metric_label]\n",
    "        labels = list(metrics.keys())\n",
    "        x_values = [metrics[label][1] for label in labels]\n",
    "        y_values = [metrics[label][0] / metrics[labels[0]][0] for label in labels]\n",
    "        ax.plot(x_values, y_values, linestyle=linestyles[i%2],\n",
    "                marker=markers[i], label=metric_label,\n",
    "                color=colors[i//2])\n",
    "    sns.despine()\n",
    "    \n",
    "    ax.set_yscale('log')\n",
    "    ax.set_xticks(xticks)\n",
    "    ax.set_yticks(yticks)\n",
    "    ax.set_xlabel(\"Year\")\n",
    "    ax.set_ylabel(\"Normalized metric\")\n",
    "    \n",
    "    plt.legend(frameon=False)\n",
    "    \n",
    "    if output_filename is not None:\n",
    "        with PdfPages(output_filename) as pdf:\n",
    "            pdf.savefig(bbox_inches='tight')\n",
    "            \n",
    "    plt.show()\n",
    "\n",
    "plot_model_and_hardware_scaling(\n",
    "    {\n",
    "        \"Model: Parameters\":\n",
    "         {\n",
    "             \"ELMo\": (0.094, 2018.1315),\n",
    "             \"BERT-L\": (0.34, 2018.7699),\n",
    "             \"GPT-2\": (1.5, 2019.1205),\n",
    "             \"Megatron-LM\": (8.3, 2019.5973),\n",
    "             \"T5\": (11, 2019.8027),\n",
    "             \"Turing-NLG\": (17.2, 2020.1260),\n",
    "             \"GPT-3\": (175, 2020.4055)},\n",
    "        \"Model: FLOPs\":\n",
    "         {\n",
    "             \"BERT-L\": (8, 2018.7699),\n",
    "             \"T5\": (300, 2019.8027),\n",
    "             \"GPT-3\": (3000, 2020.4055)},\n",
    "        \"GPU: Memory\":\n",
    "         {\n",
    "             \"P100\": (16, 2016.25),\n",
    "             \"V100\": (32, 2018),\n",
    "             \"A100\": (80, 2020.33)\n",
    "         },\n",
    "        \"GPU: Throughput\":\n",
    "         {\n",
    "             \"P100\": (18.7, 2016.25),\n",
    "             \"V100\": (112, 2018),\n",
    "             \"A100\": (312, 2020.33)\n",
    "         },\n",
    "    }\n",
    "    ,\n",
    "    xticks=[2016, 2017, 2018, 2019, 2020],\n",
    "    yticks=[1.0, 10.0, 100.0, 1000.0],\n",
    "    output_filename=\"model_and_hardware_scaling.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-87600f7c96cb>:60: MatplotlibDeprecationWarning: \n",
      "The inverse_transformed function was deprecated in Matplotlib 3.3 and will be removed two minor releases later. Use transformed(transform.inverted()) instead.\n",
      "  bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfEAAAEcCAYAAADX6I0hAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Z1A+gAAAACXBIWXMAAAsTAAALEwEAmpwYAACBrElEQVR4nO3dd1hT1//A8XcIGxQUHIiAq4BWKy7qXnXXPXBb955davXb1tqf2tbRamu11tatOLHaasVt3dta92AqgiJ7JCT390ckEhMgIBDA83qePJB7T+49F5J87tkySZIkBEEQBEEocsxMnQFBEARBEHJHBHFBEARBKKJEEBcEQRCEIkoEcUEQBEEookQQFwRBEIQiSgRxQRAEQSiiRBAXBEEQhCJKBHFBEARBKKJEEBcEQRCEIkoEcUEQBEEookQQFwRBEIQiSgRxQRAEQSiiRBAXBEEQhCJKBHFBEARBKKJEEBeELAwePJgOHTpkmebs2bN4eXkVUI4EoeC1bt2aESNGZJlm586dtG7duoByJKQzN3UGhLwX/CyRVSceEHD5EYmpadhZmdO9TgVGNauCh5OdqbP32q5fv86yZcv4999/SU1NpUqVKgwbNoxOnTrppLt69SpLly7l8uXLmJmZ4enpyYQJE2jSpImJcq4rMjKSH3/8kX/++Ydnz55RoUIFunXrxrBhw7CystJJt3jxYo4fP05iYiLu7u7069ePfv36IZfLTXgFphWVFMUnxz9hYYuFONs4mzo7eUqtVnPy5Em2bdtG2bJlmT17tl4aY9/fGT8vKSkpVKtWjREjRtC+ffuCuhyjXLx4ke3bt5OYmMjSpUv19j948IAlS5Zw9uxZlEollStXZsSIEbz//vs66YKCgli6dCnnz58nISEBd3d3BgwYgJ+fHzKZrKAup8CIIF7MHLkdyfgNl1Cq1KSpJQASUtPYci6UHRfDWT6oLq28ypo4l7l36dIlhgwZgru7O8OHD8fa2prDhw8zbdo04uPj6du3LwCXL19m8ODBuLi4MGbMGCwtLfH392fEiBEsX77c5CWG2NhY/Pz8SE5Opl+/fpQvX54bN27www8/cPfuXRYtWgRATEwM/fr1IyYmhgEDBlC+fHmOHDnCV199RVhYGNOnTzfpdZjSimsruPTkEiuurmB2Q/0gVxQlJiby22+/sXPnTh49egSgfU9nZOz7++7duwwYMIDSpUszZMgQbG1tCQgIYPLkycyfP5+ePXsW6PW9SqVSsXbtWrZv3879+/cBaNq0qV66kJAQ+vXrh4WFBYMHD8bBwYE9e/bw4Ycf8vz5cwYNGgTAs2fPtH+vAQMG4OTkxMGDB/n888+JjIxk0qRJBXdxBUUSio2gpwmS9+x9ksf0vZk+vGfvk4KeJpg6q7k2depUqXbt2lJMTIx2W1pamvTee+9JvXr10m4bPHiw5OvrKz1//ly77dmzZ1KdOnWkwYMHG32+QYMGSe3bt88yzZkzZyRPT0/jL0KSpE2bNkmenp7S8ePHdbZPnz5d8vb2luLj4yVJkqRly5ZJnp6e0rlz57Rp1Gq15OfnJ9WqVUtKTU3N0XmLi8jESKne+npSzTU1pXrr60lRSVGmzlKeuHHjhuTj4yPNmDFDOn/+vOTp6Sn973//00tn7Pt70aJFkqenp3Tz5k3ttqSkJKlx48ZSv379jM5Xq1atpOHDh2eZZseOHVKrVq2MPqYkSVJsbKz09ttvS5MmTZKOHj0qtWjRwuB5ZsyYIb399ttSUFCQdltKSorUqlUrqXXr1tptW7ZskTw9PaWDBw9qt6WlpUldu3aVmjVrlqO8FRWiJF6MrDrxAKVKnWUapUrNryceMrd7zQLKlaZdWalUMm7cOL7//nvu379PhQoVGDduHN26ddOmi4qKyvQYpUuXRi6XM2vWLGbMmIGDg4N2n1wup2TJkqjVL6/9v//+o0WLFjg6Ouocw9vbO8vzZCYgIIAVK1YQFhaGh4cHU6dOpW3btgC8++673L59W5s2JiYGpVJp8DglSpTA2tqazp0706xZM1xcXHT2Ozo6IkmS9vn169cpU6YMDRo00G6TyWQ0atSIK1euEBcXh7Nz8apKNsaKaytQS5r/t1pSm7Q0npfvbw8PD/755x/s7LJu9jL2/Z1efVy27MvaNxsbG0qVKqXzPjPW6tWr2bhxI1FRUXh6ejJz5kzq168PQM+ePXVK9tHR0ahUKoPHcXBwwNLSEltbW06cOEGpUqUAMDMz3E3r+vXrvP3223h4eGi3WVlZUa9ePf7+++8sr1cul1O+fHmePXuW4+stCkQQL6RWHX/A9wfvkKgw/CHIrTS1xPozwaw/E5yj19lZypnaxpNRzavk6rx37txh5syZ9O/fn+7du+Pv78+MGTOoUaMGb731FmC4Gi3doUOHqFixojZgKRQKYmNjiY2NZefOndy8eZMlS5Zo01+8eFHvGJIkERERQa1atXKU97CwMBYvXsyAAQMwMzNj+/btTJkyhU2bNuHj46OXftKkSZw7d87gsdKrMEuUKEGJEiWQJImoqCiSk5M5e/YsW7ZsYdCgQdjb2wOwYsUKg8d5/PgxTk5OODk55ehaCoO1/61l+ZXlJKUl5cnxlGol/rf98b/tn+tj2JrbMt5nPB+8/UGuXp9X729bW1ujzmfs+7t79+6sX7+emTNnMmXKFGxtbdm5cyd3795l8eLFObrGs2fPEh4ezqBBg0hKSmLz5s2MHDmSvXv3UrFiRb30vXv3Jjw83OCx1q1bx7vvvou5ubk2gGdlz549Brc/fvwYT09P7fN27dqxbNky5s6dy8yZM3F2dubw4cMcP36cadOmGXmlRYsI4oXUqhMP8jyAv45EhYpVJx7kOogrFAo2b96s7cXdsGFDunbtypEjR7RfcqtWrcr09a+WNo8fP86ECRMAzd333Llzs+1FvmfPHsLDw5k3b16O8m5mZsbGjRtxc3MDNCWOtm3bsnLlSn7++We99J988gkxMTEGj/VqL/b4+HidL/cePXowa9asLPMTHBzM/v37GTlyZJHsqLP2v7V5FsDzSlJaEmv/W5vrIJ7X7+/cMPT+rly5MqtWreKDDz7g6NGj2u2ff/65Xoew7Dg4OODv76+tBWvbti3dunVjzZo1BjveLViwgJSUFIPHyovRHBcuXODChQs61+vo6Mj69evx8/OjX79+2u0jRoxg9OjRr33OwkgE8UJqVLMq+VISzy07SzmjmuUugANUrFhR54NbrVo1AJ48eaLd1rx5c6OPV6dOHVatWsXTp0/ZsWMHc+bMwdXVlcaNGxtM/+DBA+bMmUPXrl1p2LBhjvJeoUIFbQAHzRdu69atOXLkiMH077zzjtHHtrW1ZdWqVSQkJHDixAl27dpFxYoVmThxosH0KSkpTJ06lfLlyzNq1KgcXUdh8cHbH+RpSTwv2Jrb5jqAQ96/v3Mqs/f38+fPmTlzJuXKlWP06NFYWVmxefNmlixZQv369XMUTL29vXWasby8vPDx8eHs2bMG0/v6+ub+grIRHR3Nxx9/TL169ejRo4d2e2pqKtOnT0cul/PZZ5/h7OxMQEAA69ato2nTppl+PxRlIogXUqOaV8lxqXd2wL9sOReq7ZVuiLmZjP6+7gXaJm5I+tCojG3HxrQZpnNyctJ+KXbp0oVu3boxb9489u7dq/faZ8+eMWbMGFxdXZkzZ06e5N/NzY3ExERiY2N1vtjAuDbxdObm5trr6NSpE3K5nBUrVuDn56fTrgeaYUcfffQRwcHBbN26Vec4RckHb3+Q64A598xcdt3dhVKt//e1MLOg51s9C0VP9dd9f+dEVu/vlStX8ujRI/bt26e9Ee3QoQOdOnVi7ty5bNiwIVfnTOfm5sbhw4cN7jOmTTw3kpOTGTt2LJIk8f333+vURm3dupUrV66wefNm6tatC2g+V3379uV///sfgYGBmba7F1UiiBcjo5pVYcfFcNLUmZfeLeRmjGxWuQBzZTxj2gwNsbCwoEmTJqxbt46kpCSddsWkpCRGjx5NWloaq1atMrrNMTvpX04ZO9OlM6ZNPDMtW7Zk27Zt3LhxQy+If/XVVxw7doxVq1ZpS3pvkqikKHbf220wgIOmbTzgXgBja48tlOPGc/v+zkp27+/Tp0/j7e2tU5NkbW1Ny5Yt2bRpEwqFItfBFDSfA0OfATCuTTw355s2bRoPHz5kw4YNlClTRmf/6dOnKV26tDaAg6a5rX379nz77beEhIRQqVKlHJ+3MBNBvBjxcLJj+aC6euPEQVMCt5CbsXxQ3UI74YsxbYYDBw7UVkFnlB5UM96Vp6WlMXXqVMLCwti0aRPlypXLs7yGhYVha2trsFOOMW3iCxcuJCAggIMHD+qUqNPS0vSuAzQlKn9/fxYtWkSjRo3y6CqKlow90jNj6p7qWcnrNnFj3t9KpRILCwu97TKZDEmSXjuIh4WFZXrzkR9t4nPmzOHUqVP89ttvBo+RWQ1Y+ucpNTU1V+ctzEQQL2ZaeZVl/9Rm/HriIbsuh5OoSMPO0pwedVwZ2axyoQ3gYFybYYUKFdi/fz+hoaHa0oVCoeD48eNUr14dGxsbbdovvviCc+fOsXbtWqpWrZrrfD169IigoCDtHXxUVBRHjhzJdOY3Y9rEPTw8iIqKIjAwkC5dumi3Hzp0CAsLC50exgEBASxZsoRZs2bpzUr3JrkaeTXTUng6pVrJlcgrBZOhHMrrNnFj3t+1atXizz//1Pm8pKamcvToUSpXrqwdBWGMW7du8fz5c+2N661bt7h27RpDhgwxmD6v28R/+ukntm/fztKlS7XD2l5Vq1Ytjh8/zoULF7RpJEniwIED2NvbU7ly4ayFfB0iiBdDHk52zO1e0+Tt3vlh7NixHDx4kAEDBjBgwABsbGzYu3cv4eHhOsOxVqxYwfbt2+ncuTP379/XzgaVrnr16lSvXp3BgwcTFRXF/v37szzvoEGDGDhwIObm5mzbtg2FQsHYsWNzfR1du3Zl7dq1fPbZZ/z77794eHhw7tw59u/fz+jRoyldujSgGdYze/Zsqlevjp2dHTt37tQ5jrOzc752mCpMtnfdbuosFBrGvr9Hjx7NgQMHtJ8Xa2trdu/eTXh4uM7Upq1bt6Zy5cqsXr0603MmJCTQt29f+vXrR3JyMhs3bsTGxobhw4fn23Wm++OPP1i6dClNmjQhLi5O73Pg7u5O/fr1GThwIFu3bmXs2LEMHDgQJycnAgMDuXz5MjNnznytWofCSgRxoUipWrWqtnftqlWrSEtLo0aNGqxatUqnzfHkyZMA7N2712Bnt4kTJ1K9enWUSqXOPOWG1K5dmx49erBy5UrCw8Px8PBg2bJlOR5vnpGVlRXr169nyZIl/Pnnn8TGxuLq6sqsWbMYPHiwNt25c+dQKpXcuHGDmTNn6h3H19f3jQniwkvGvr+rVq3Kpk2bWLx4sfbz4u3tzcqVK2nRooU2vTGfg44dO1KlShXWr19PVFQUXl5ezJo1i/Lly+ftxRlw6tQpQHPd6deeUY8ePahfvz5OTk5s3ryZRYsWsXnzZpKSkqhSpQrffPMN3bt3z/d8moJMys20PYJQDEiSROPGjWnWrBnffvutqbMjCCaRkJBA/fr1GTduHFOmTDF1doQcKl597QUhB/bt26ezeIIgvIk2b96MtbU1fn5+ps6KkAuiJC68sSIjI7l48SIdO3Y0dVYEwWQePHhAWFiYaJYpokQQFwRBEIQiSlSnC4IgCEIRJYK4IAiCIBRRIogLgiAIQhElgrggCIIgFFEiiAuCIAhCESWCuCAIgiAUUSKIC4IgCEIRJYK4IAiCIBRRIogXZw+Pw5Kamp+CIAhCsSOCeHH18Dhs8oPYUM1PEchzZfDgwXTo0CHLNGfPnsXLy6uAciQIBa9169aMGDEiyzQ7d+6kdevWBZQjIZ1YirQ4Sg/gymTNc2Wy5vmArVC56M+PfP36dZYtW8a///5LamoqVapUYdiwYXTq1Ekn3dWrV1m6dCmXL1/GzMwMT09PJkyYQJMmTUyUc8Nu3brF9u3buX79Olu2bNHbHxkZyeLFizl+/DiJiYm4u7vTr18/+vXrh1wu10n3448/8s8///Ds2TMqVKhAjx49GDp0aLFYR/lO02aonj7NNp3c2RnPf04UQI7yj1qt5uTJk2zbto2yZcsye/ZsvTTGvr8zfl5SUlKoVq0aI0aMoH379gV1OVkKDQ2lTZs2BvctXryY999/X/s8L/8uxYUI4sXNqwE8XTEJ5JcuXWLIkCG4u7szfPhwrK2tOXz4MNOmTSM+Pp6+ffsCcPnyZQYPHoyLiwtjxozB0tISf39/RowYwfLlywtFiWHbtm1s2bKF69evA1C5cmW9NDExMfTr14+YmBgGDBhA+fLlOXLkCF999RVhYWFMnz4dAIVCweDBg3ny5An9+/enYsWKnD17lkWLFvHgwQMWLFhQoNeWH4wJ4DlJVxglJiby22+/sXPnTh49egSgfU9nZOz7++7duwwYMIDSpUszZMgQbG1tCQgIYPLkycyfP5+ePXsW6PUZ8uTJEwDGjBlDpUqVdPa98847QN7/XYoTEcSLk8wCeLpiEMjXr1+Pubk5mzdvxsHBAYD+/fvTvn17tm3bpv1gL1myBDs7O7Zt24ajoyMA3bp1o02bNqxZs6ZQfJgXLlxIrVq1WLJkCevWrSMmJkYvzYYNGwgPD2fDhg00aNAAgIEDB9KvXz82btzItGnTsLS05Ny5cwQFBTFr1iyGDBmiTTd27Fj27NnDnDlzsLKyKsjLE3IhJCSE3377jQ4dOtCrVy8GDhxoMJ2x7+89e/aQmprKihUr8Pb2BqBPnz60adOGbdu2Faog3qtXLzw8PAymyeu/S3EignhxkV0AT2eCQD548GCUSiXjxo3j+++/5/79+1SoUIFx48bRrVs3bbqoqKhMj1G6dGnkcjmzZs1ixowZ2gAOIJfLKVmyJGq1Wrvtv//+o0WLFtoPcvoxvL29szxPZgICAlixYgVhYWF4eHgwdepU2rZtC8C7777L7du3tWljYmJQKpUGj1OiRAmsra0B+PPPP3F2dgY0azobcv36dcqUKaMN4AAymYxGjRpx5coV4uLicHZ2RiaTAVC2bFmd11eoUEHn7yLkvbx8f3t4ePDPP/9gZ2eX5TmNfX8bel/Y2NhQqlQpcrOA5erVq9m4cSNRUVF4enoyc+ZM6tevD0DPnj11bgqio6NRqVQGj+Pg4KBt4nny5AkymQwXFxdSUlKQJAkbGxud9Hn9dylORBAvrE4tg6MLQJGQ98dWJsPaLjl7jaU9tJwBjSfl6pR37txh5syZ9O/fn+7du+Pv78+MGTOoUaMGb731FgBNmzbN9PWHDh2iYsWK2qCnUCiIjY0lNjaWnTt3cvPmTZYsWaJNf/HiRb1jSJJEREQEtWrVylHew8LCWLx4MQMGDMDMzIzt27czZcoUNm3ahI+Pj176SZMmce7cOYPHyliFmX4tWVmxYoXB7Y8fP8bJyQknJycAfH198fT0ZMmSJTg4OFCxYkUuXrzIzp078fPzK1Sl8Ge//c7TH39EnZSUb+e46V09R+nNbG1xnjgRp+HDcnW+vHp/29raGnU+Y9/f3bt3Z/369cycOZMpU6Zga2vLzp07uXv3LosXL87RNZ49e5bw8HAGDRpEUlISmzdvZuTIkezdu5eKFSvqpe/duzfh4eEGj7Vu3TreffddACIiIjA3N8fPz4+bN28ik8moV68eX3/9tbaJKa//LsWJCOKF1akf8yeA55YiQZOnXAZxhULB5s2btb24GzZsSNeuXTly5Ij2S27VqlWZvv7VgHf8+HEmTJgAaEobc+fOzbYX+Z49ewgPD2fevHk5yruZmRkbN27Ezc0N0JQ42rZty8qVK/n555/10n/yyScGq8aBPOnFHhwczP79+xk5cqS2pGVhYcHatWvp06cPQ4cO1aZ9//33+fzzz1/7nHkp+vff8zWA54Y6KYno33/PdRDP6/d3bhh6f1euXJlVq1bxwQcfcPToUe32zz//XKfDmDEcHBzw9/fX1oK1bduWbt26sWbNGoMdzBYsWEBKSorBY2X8HMTGxgKam5xx48Zx584dfvnlF4YPH87evXuzLX1nJ7ef+6JCBPHCqvHE/CuJ54alvSZPuVSxYkWdD261atWAl+1hAM2bG1+9X6dOHVatWsXTp0/ZsWMHc+bMwdXVlcaNGxtM/+DBA+bMmUPXrl1p2LBhjvJeoUIFbQAHzRdu69atOXLkiMH06Z1x8kNKSgpTp06lfPnyjBo1SrtdkiS++OILoqOjmTp1Kh4eHhw5coS9e/fStGnTQtH2ma70sGH5XhLPKTNbW0oPy10Ah7x/f+dUZu/v58+fM3PmTMqVK8fo0aOxsrJi8+bNLFmyhPr16+foptLb21unGcvLywsfHx/Onj1rML2vr69Rx12wYAHTp0+ndOnSALRv3x4XFxdmzZrFH3/8Qf/+/Y3O46te53NfVIggXlg1npSzUq+xbeIAFjYm79yWPjQqY9uxMW2G6ZycnLRfil26dKFbt27MmzePvXv36r322bNnjBkzBldXV+bMmZMn+XdzcyMxMZHY2FidLzYwvk08p9RqNR999BHBwcFs3bpV5zhHjhzhwIEDLFy4kC5dNE0lnTp1QqlU8vXXX9OuXTvs7e1zdd685jR8WK5KvDmpIq9+62aOj5+XXvf9nRNZvb9XrlzJo0eP2Ldvn/ZGtEOHDnTq1Im5c+eyYcOGXJ0znZubG4cPHza4z9g2cZlMpg3g6bp168YXX3zB5cuXcx3E8+NzXxiJIF5cVG6uCczZBfJCEMAzY0yboSEWFhY0adKEdevWkZSUpNN+lpSUxOjRo0lLS2PVqlVGt61lJ/3LyVCnMWPbxHPqq6++4tixY6xatUpb0kt3+vRpAN577z2d7R06dGDfvn1cvXq12I6TLSpy+/7OSnbv79OnT+Pt7a1Tk2RtbU3Lli3ZtGkTCoXiteYQUKlUmXacNLZN3BALCwscHR2Ji4vLVb7y63NfGIkgXpxkF8gLcQAH49oMBw4ciK2trV7a9KCa3kYMkJaWxtSpUwkLC2PTpk2UK1cuz/IaFhaGra0tpUqV0tuXH23iK1euxN/fn0WLFtGoUSO9/eklvozXn/F5ampqrs4r5J28bhM35v2tVCqxsLDQ2y6TyZAk6bWDeFhYWKY3H8a0iSckJDBo0CCGDRum05NfoVDw/PlznV7mxsrPz31hJIJ4cZNZIC/kARyMazOsUKEC+/fvJzQ0VFu6UCgUHD9+nOrVq+sMTfniiy84d+4ca9eupWrVqrnO16NHjwgKCtJORBEVFcWRI0cyLdnmdZt4QEAAS5YsYdasWXqz0qWrVasWmzdv5sCBAzpfhgcOHMDMzIy33347T/NkCnJnZ6NnbCuM8rpN3Jj3d61atfjzzz91Pi+pqakcPXqUypUr56iJ5datWzx//lx743rr1i2uXbumnZfgVca0idvb25OamsqmTZvo2rWr9qZz165dqFQqo9vVM8qrz31RIYJ4cfRqIC8CAdxYY8eO5eDBgwwYMIABAwZgY2PD3r17CQ8P1xmOtWLFCrZv307nzp25f/8+9+/f1zlO9erVqV69OoMHDyYqKor9+/dned5BgwYxcOBAzM3N2bZtGwqFgrFjx+bLNWZ09uxZZs+eTfXq1bGzs2Pnzp06+52dnWnevDmdO3fmt99+Y/bs2dy4cQM3NzdOnz7NwYMHGTJkSLEojRT1qVTzkrHv79GjR3PgwAHt58Xa2prdu3cTHh7O0qVLtelbt25N5cqVWb16dabnTEhIoG/fvvTr14/k5GQ2btyIjY0Nw4cPf61r+eSTTxg3bhxDhw6lTZs2hIWFsXHjRjw9PencuXOOjmXs36U4EUG8uEoP5AHjofvyYhHAAapWrartXbtq1SrS0tKoUaMGq1at0mlzPHnyJAB79+412Nlt4sSJVK9eHaVSme0Y6tq1a9OjRw9WrlxJeHg4Hh4eLFu2rEDGnZ47dw6lUsmNGzeYOXOm3n5fX1+aN2+OlZUV69evZ9GiRezZs4e4uDhcXV2ZMWOGzpAzoXgw9v1dtWpVNm3axOLFi7WfF29vb1auXEmLFi206Y35HHTs2JEqVaqwfv16oqKi8PLyYtasWZQvX/61rqV169b88MMPrFixgm+++QY7Ozs6d+7MJ598kuOqfmP/LsWJTMrNtD2CUAxIkkTjxo1p1qwZ3377ramzIwgmkZCQQP369Rk3bhxTpkwxdXaEHBJLkQpvrH379vH8+XMGDRpk6qwIgsls3rwZa2tr/Pz8TJ0VIRdESVx4Y0VGRnLx4kU6duxo6qwIgsk8ePCAsLCwfJ2MRsg/IogLgiAIQhElqtMFQRAEoYgSQVwQBEEQiigRxAVBEAShiMrxOPHQ0FDOnz/Ps2fP6NixIxUrViQtLY2YmJg8WU5PEARBEATjGB3EJUniq6++wt/fH7VajUwmo3r16lSsWJFly5bxxx9/sGPHDr3VaIo6Ly8vbt++bepsCIIgCIIeo6vTV69ezebNm+nduzfz588nY6d2Pz8/FAoFP/zwQ75kUhAEQRAEfUaXxLdv306HDh346quvePrKIgSurq74+fnpzessCIIgCEL+Mbok/ujRoyxXlHF2diY6OjpPMiUIgiAIQvaMDuJOTk6ZLvAOcO3aNdGxTRAEQRAKkNFBvH379mzevJkrV65ot6Wv/RoQEMCePXto1apVnmdQEARBEATDjJ52NX0t2aCgILy8vLh58yb169cnNjaWu3fvUr58edE7XRAEQRAKkNElcXt7e7Zu3crgwYN5/PgxkiRx/vx5QkJC6NSpE1u2bCl2AVwQBEEQCrNcL4ASExODQqGgdOnSmJvneM6YIkOUxAVBEITCKtfTrjo6OlK2bFltAA8JCSEgICCv8iUIgiAIQjaMDuLVq1dnxIgRmQ4ju3jxIjNnzsxVJmJjY1m/fj1du3bV6TiXGYVCwaJFi2jZsiU1a9bkvffe4+eff0atVuuki4+P5/PPP6dJkybUrFmTTp064e/vn6s8CoIgCEJhk6NpV0+ePEnPnj35/vvv8fHxee2T37hxg9WrVxMYGEhqaqrRr/v666/x9/enR48e1KhRg1OnTvH999+jVCqZPHmyNt3UqVM5ffo0AwYMoGLFigQGBvL5559jbm5Or169Xjv/giAIgmBKOapO79q1KykpKQwaNIg1a9a89sl37drF9evXGT9+PNOmTTPqNU+fPmXbtm307duXBQsWMGTIEH7++WeaN2/OmjVrtDcD165d459//mHKlCnMnj2boUOH8vvvv+Pl5cUvv/zy2nnPqaikKIbuH8rT5KfZJxYEQRAEI+QoiDdu3Jjdu3dTs2ZNvvnmGyZPnkxCQkKuTz527Fj+/vtvxo4dS9myZY16zfnz51Gr1XTq1Em7TSaT0bFjRxITE7l16xYA586dA9BJZ2lpSdu2bQkKCtKbOja/rbi2gktPLrHi6ooCPW9hIG5gBEEQ8keOO7aVK1eOjRs3MmzYMAIDA+nVq1eue287OTnl+DWPHj0CwMXFRWe7q6srAI8fP9ZJV758+SzTFYSopCh239uNhETAvYA3Lpi9yTcwgiAI+SlXY8PkcjmffvopDRo0YMaMGfTt25eGDRvmdd4MSk5OBsDW1lZnu5WVlc7+5ORkLC0tsbCwyDJdRsuWLePHH3/M0/wGP0tk1P5PSUlLRSaDlLRU3tvaHmeb0thYWGFhZqF9mJuZYyG30Nmm9/yVbeZm5pmnlWez38A2uZk8T6//1RuYsbXH4mzzZk3PG5UUxSfHP2Fhi4Vv3LULgpC/XmuAd6tWrdi1axfTpk3j6NGj2mlY81N2w9rT9xubLqNJkyYxadIknW1eXl45zOFLR25HMn7zUeSVLpL+p5HJQI2CyOQI0L+PMDkzmVmmgV57Q2DEzUD687OPz6JUKQFIU6fx4dEP6Vylc5avMea45mbmmMlyPUKyQGWsiZjdcLapsyMIQjFidBBv0KCBwQVOKlSowMaNG/nhhx+MGh72urK7UTAzMzMqnVyetyXOVwU/S2T8hkuoSx9AjgzI1Zw6BU4tqUlVpZKqMn60gLFUkorLkZe5HHk5T45nLjPXr23I4c1Bbm5MsjtuxvzEpMa88TURgiDkH6OD+Pr16zM/iLk5H330UZ5kKDvW1tYApKSk6GxP75VuZ2enTadUKlGpVDoBOz3dq9XxeW3ViQcoicHa8SIymVpvv6Q2JzlkJG6OpfCt7IitFdhagbWlhLUFWFlKWFmosZQDsjTSpDSUaiVKlVLzM/3x6vNM0qSp07JNo1Ar8vVvktfSpDTS0tJMnQ2jpapS6bm7J96lvXGwcsDByoGSliW1vztYOrz8/cU+S7mlqbMtCEIhlmUQT0pKyvdgl1MVKlQAIDQ0FDc3N+329I5s6R3XXFxckCSJsLAwPDw8Mk2XXwIuP0Je+iCZl8AlzEteIehxd4IeG0ojAzQ3H5bmFjjaWOBoa4GjjSUOthme21pS3sYCRzvNPkdbCxxe7LO3Ms9RE4ckSagklfE3A1ncQDxPec7KaytRSSq985jJzGjj3ga5mVzneGmqbG40XtlWFD1Pfc7px6eNTm9jbqMX4DML/OnbS1qWxMbcpkCat7Ij+gMIQv7KMoi3a9eO+fPn06xZM7y9vbP9UpDJZNy4cSNPM/iqevXqIZPJCAgIoHHjxoAm+Pz11184Ojpq27B9fX0BzTKpU6ZMAUCpVPL333/j7e2Ng4NDvuYzSRWNreNFZGb6QQxAZqbCwvECiqfvIalKZHksRZqayPhUIuNzVsUtN5PhaGORIehb4mDzMshrt2X43dHGgpI21tiY2+ToXK8au+8z0lRgqNlapZKRlGLNzx3+L9fHlyRJUzuRIainqdOMrpkw9mZBe5NhbI1HhjwlKhMN3sTkRHJaMslpyUQkRuTodRZmFjpBvqRVSd2SfsbtGZ7bW9jnafAX/QEEIX9lGcRr1apFuXLlAGjYsKFJ7uzv3LlDREQEzZs3BzRD3Hr16sX27dtRKBTUrVuXU6dOcfz4cT7++GNt1bmPjw+NGjXi559/5tmzZ1StWpXAwEDu3LnDkiVL8j3ftmWPkH07uIRN2cNMeOdTYpIUxCQpiUlWEpukJCb5xfMkJQqVfnW8MVRqiWeJCp4l5ryavKS1uSaoa0v2ltrS/6vPNds0NwiW5mZcDg/mn4h9Wd7AnHi8jyvhY/Bxdc/VtclkMixkmnbnwigqKYqOOzuiUun/DSzMLPi0waeoJTWxiljiUuOITY0lVhGr+ZkaS5xCsy23NwFKtZKnyU9zPJxRLpPrlOhfDfKZ1QSUsCyBuZnu14kYmSAI+S/Xq5jltZ07dzJz5kz8/f11pnQdM2YM165dIzAwEHt7e0Azd/oPP/zAnj17iI6OxsXFhX79+jFixAidY8bFxbFw4UICAwOJj4+nUqVKjBw5ku7duxudr9yuYtZkfWfi1MHZpitp5sHJwXsz3S9JEilKtU5Qj01+GfB1nr/YFpesJCZJQaLi9UqBuWFnKUfmvBNKnMs0iANIajmVrVuzp//iAsxdwZl7Zi677u4yWO1vYWZBz7d6ZlsylSSJRGXiy0BvIMhrHy/2xaXGEZMaY5L+DSUsSugE/bD4MMITwlGjRi6T08qtFV82/hIHq/ytBROEN0mhCeKFVW6DePCzRDp8f4JkZeaBzMZCzv6pzfBwsnudLGZKkaYmNlk/yMckKYhNzuR5koK4lNfrLGZb+Qfk1tlPpqNKcaG57Xw8nG2p5GSHh5MtHk52uJS0xszM9O25uZVeCs+qh7+V3Ir9vfbnW8k0JS1FL7hnvAnQblfE6dQEJCoT8yU/GZW0LIlbCTfcS7jjVlLz072kO24l3HCydioUbfmCUFTkKIg/fPiQXbt28eGHHwIQERHBTz/9RExMDL169aJly5b5lU+TeZ31xI/cjmT8hksoVWrS1C//zOZmMizkZiwfVJdWXsZNN1uQVGpJU5p/EeC1VfwvfteU/jMEf20TgBKV+vXvCS3NzXAvbUulF0H95U87KjhaYy4v3OPDsyqFpzO2NF7QlGqlNuAbquZPf/7qvnhFPFIeDKO0NbfVBvSMwd2thBtlbcsWmbkBBKGgGB3E7927R58+fUhJSeG///5DkiS6d+/O3bt3Ac347N9//5133303XzNc0F4niIOmRP7riYfsuhxOoiINO0tzetRxZWSzyvlWAjcVSZJISE3j3XmHSMqnqnxzMxlupW01pfbSL4K7s+anWylbLM1N/yXf+4/e3H6e/XvGq5QX27tuL4Ac5T+VWkWCMoHY1FiCYoOYenRqno8gsJJbaQN6xgDvXtKd8rbl83y2QUEoCowO4lOmTOH06dN8++23tGzZkkOHDjFhwgR++OEH6tSpw9ChQ3FxcWH16tX5necC9bpB/E00O+BftpwL1al9eJW5mYy2NcrRoWZ5gp4mEfwskaBniQQ/S8pVRzwAMxlUcLTRVs1rfzrb4V7aFmsL8SVfELLrD9Cpcid6vNWDkLgQQuNDCY0PJSQ+hJC4EBKUuVtQydzMnIr2FbVBPWOgr2BfodB2gBSE12X0ZC+XL19m4MCB2irzI0eOUKNGDdq3bw9Az549+e233/Ilk0LRMqpZFXZcDCdNnXlp3EJuxoyO3gZrI+JSlIQ8S9IGdU2A1/x8Epd5O7NagrDnyYQ9T+afe/r7y5e0fhncX2mHt7d6rRmIhRfSe6RnVgpXqpXsD9rP1HpTqVeuns4+SZKISY3RBvT04B4ap/kZkxqT6XnT1GkExQURFBcE4br75DI5LnYuBqvpK5aoiJXc6jWvWhBMx+hvrvj4eO1wM4DTp0/Trl077XM7OzsSE/O/U4xQ+Hk42bF8UN1s+wNk1pxQ0tqCmq4O1HTV78WcpEgjJDopQ+ld8zP4WRKPYpPJql4pIi6FiLgUzj6M1tvnbG+lbXvXBHZNkK/kZIeDbe5KccHPEll14gEBlx+RmJqGnZU53etUYFSzKsWuKSXdimsrUEtZD4lUS2qD48ZlMhmlrEtRyroUtcvU1ntdnCJOU3KPC9UL9FkNpVNJKsISwghLCNPbJ0NGObtymk52L0rx6b+7lXDD1iL3k12JiW6EgmB0EPfw8ODUqVP069ePa9eu8ejRIxo1aqTdf/XqVSpWrJgvmRSKnlZeZdk/tVme9wewtTTHu3xJvMuX1NuXolQR9jxZJ7in/wx7npxlp7unCak8TUjlQvBzvX2OthavdLB7+bO0naXB3tSGOjUmpKax5VwoOy6GF9pOja/rauTVbNvClWolVyKv5PjYJS1L8rbT27zt9LbeviRlkk61fMZq+qwmypGQiEiMICIxgnMR5/T2l7Epo1dFn96jvoRl1pM0iYluhIJgdJv4li1b+PLLL/H09OTJkyfY2dkRGBhIcnIyP/30E+vWrWP8+PFMmDAhv/NcoESbePGgVKkJf56coYr+ZTt8aHRyrifUsbcy121/d7LDysKM6TuukaLM/Jj5PbxQeCklLYXwhHBC4kI01fPxodrfHyc+zrbmIDOlrEq9HCKXcbhcCXcUKgWddnUiVZWa78MJhTeb0UFckiQWLFjAtm3bKFOmDN988w0+Pj48ePCATp060bhxY1asWIGlZfFasEEE8eJPpZZ4HJtMcIZ2+KCnL4J9dGKWwTi3zM1k9Pd1Z273mnl+bMF4SpWS8ITwl+3vLwJ8aHwoYfFhpEm5mzPBQmaBUtLUSMhlcjpX6czXTb/Oy6wLApAHk70kJCRw8+ZNGjRokFd5KlREEH+zSZJEZHyqNqhrg/yLnwmpuZ8Yx97KnOtz2udhboW8lKZOIyIxQqdzXUh8CGHxYYTGh+Z4ud7qpavT1qMtLd1aUs2xmpjURsgTYsa2bIggLmRGkjRz0wc/S9R2tAuOTmL3lUdGH6N3vYq0qV6OZm85Yyd6yBcZaklNZFKkTtV8+u/3Yu5lO+e9q70rrdxa0cKtBfXK1RND4IRcE0E8GyKICzlV84u/c1xCtzQ3o0lVJ96rXo421ctR3sE6n3In5Cdjptx9VQmLEjR1bUpLt5Y0cW0i5pYXckQE8WyIIC7klDGT3WSnlqsDbaqXo02NstRwKSmqXouIrCa6kcvkVLCrwPPU55lOaiOXyalXrh4t3VrS0q0lbiXc8jvLQhEngng2RBAXcsrYxW8W963Nf+FxHLz5hFsR8ZmmreBgrSmh1yhHwyqlsTIXM88VRsYufLOn+x6C4oI4GnqUo6FHeZSYefNLNcdqtHRrSYuKLXinzDti7nhBjwji2RBBXMiNnC5+ExqdxKGbTzh4M5IzD55lWoq3s5TTwqsMbaqXo5VXWUrZFa/RIEVZbha+kSSJuzF3tQH936f/Zvra0talaVGxBS3dWtLQpeFrTUQjFB85DuJJSUn8+++/PHv2DF9fX5ydNWMfk5OTsbGxyZdMmpII4kJu5Xbxm7gUJcduR3Ho5hMO34rMdGlYMxnU9yhNmxplaVO9HFXK2OfXpQhGyIuFb6KSojgWdoxjocc4/fh0pqV6K7kVDV0a0sKtBS0qtqCsbfGbOEgwTo6C+K+//sry5ctJTk4GYNWqVTRt2pRffvmFv/76i02bNmFrW7zuDkUQF0xJqVJzIeg5B28+4eDNJwQ/S8o0bZUydpp29OrlqOvuWOiXbBWylpyWzJlHZzgadpRjocd4lvIs07Q1nWpq29E9S3mKPhRvEKOD+I4dO5g1axZNmjShXr16LF26lF9//ZWmTZty69YtBg4cSP/+/fn444/zO88FSgRxobCQJIn7UQkE3ojk4M0nXAp5nulc8aVsLWjlXZa21cvRzLOMWOCliFNLaq4/vc7R0KMcCT3CvRgDK/y84GLnog3oDco1wEIuhq8VZ0YH8W7duuHs7Mzq1at5+vQpTZs21QZxgG+++YbAwEAOHjyYrxkuaCKIC4XV04RUDt+K5NDNJxy/8zTTjnSWcjMaVnWibfWyvFe9HBUci1+z15smND6UY6HHOBp2lIsRFzOdWc7Owk47fK2ZazMxfK0YMvr2/OHDh/j5+WW6393dnSdPnuRJpgRByJ6zvRV+9d3wq+9GilLF6fvPCLz5hEM3n+gs2apQqTl+J4rjd6L43+7/eLtCSW21e01XMXytKHIr4cagGoMYVGMQcYo4Toaf5EjoEf4J+4d45cuRDonKRP4O+pu/g/5GLpNTp2wdbSndo6SHCa9AyCtGB/GSJUvy/Ln+Ck/p7ty5g4ODuMsTBFOwtpDTyrssrbzLou5Wk+uPYjl4M5KDN55w43GcTtr/HsXx36M4fjh0l/IlrXmvelna1ChHoypOWFuI4WtFTUnLknSs3JGOlTuiVCu59OSStto9POHl4uoqScWFJxe48OQCCy8spLJDZVq6taSVWyvecX4HuZn43xdFRlenz549m0OHDrF161ZsbGx0qtPPnz/P8OHD6dSpE998801+57lAiep0oagLj0nWDl87ff8pSpXhj7ytpZxmbznTpno5WnuXxcneqoBzKuQlSZK4H3Ofo2Ga4WvXoq4hYfh/X8qqFM0rNqeVWysaVWgkhq8VIUYH8cjISHr16kViYiKNGjXi8OHDtG/fntTUVI4dO0aJEiXYvn07bm7Fa4YhEcSF4iQ+RcmJu085eOMJh29HEpNkeEyzTAb13EvRpoam2r1qGTtR7V7EPU1+yomwExwJPcLpR6dJUaUYTGdpZomvi69mbveKLShnV66AcyrkRI6GmD158oSvv/6aI0eOkJb2siOFj48PX331FZ6envmSSVMSQVwortJUai4GP+fQrUgCbzzh4dPETNNWcrJ9MQ1sOep7lBLD14q4lLQUzj4+qx2+FpUclWnaGk41aFlR047uXdpb3MwVMrmasS0+Pp6QkBAUCgUVKlSgXLnc3alduXKFhQsXcv36dWQyGXXr1mX69OlZ3gy0bt2a8PDwTPf37NmT+fPnA3D69GmGDh1qMJ2/vz8+Pj7Z5lEEceFNcT8qgYM3NOPRLwY/J7Op3x1sLGjlVYY2NcrRwrMMJaz1hzAFP0tk1YkHBFx+RGJqGnZW5nSvU4FRzapkOdGNUPDUkpobz25wJPQIR0OPcuf5nUzTlrMtp21Hb1C+AZbyzGcMjEqK4pPjn7CwxUKcbZzzIecCmHDa1eDgYLp3746TkxN+fn6kpqayYcMGAPbt20fp0qUNvm7//v0kJelPeBEeHs6PP/7IvHnz6NWrFwABAQFMnz6dGTNm6HW6a9myZabnyEgEceFNFJ2o4MgtzXj0Y3eiSFIYHr5mIZfRsIoTbaqX473qZalYyjbHU84KhcujhEfaaWDPPzlPmtrw8DVbc1uauDbRDl8rZV1KZ//cM3PZdnsbfl5+2mlmhbyXaRDfs2dPrg7YpUsXo9LNmTOHrVu3cvDgQVxcXAC4evUqfn5+TJs2jbFjx+bovF9//TV79+7l2LFjWFlpOuT88ssvLFmyhKtXr2Jpmbs5pkUQF950KUoVZx4849BNTVB/HGu4LRWgirMdIdFJWa7gZmMhZ//UZqJEXgTEK+I5+egkx0KPcTzsOHGKOIPpzGRm+JTx0a6Rbm9hr10Mxkpuxf5e+0VpPJ9kGsS9vXPW9iFJEjKZjJs3bxqV/v3336dUqVLa0ne61q1bU6VKFX799Vejzx0XF0eLFi0YMmQI06ZN026fO3cugYGBHD9+nMTERMzNzbUB3lgiiAvCS5Ik8d+jOO00sNfDDX+pZ8XcTEZ/X3fmdq+ZDzkU8kuaOo3LkZe1pfSQ+JBM09pb2JOkTEKNWm/RFyFvZTpOPL1dOb88evSI6tWr6213dXUlIiIiR8fy9/dHoVAwYMAAne0RERGkpqbSvn17goKCkMvlNG/enK+//lq7cIsgCMaTyWTUdHWgpqsDU9t48jg2WVtCP3XvGQqVOttjpKkldl0OF0G8iDE3M6dB+QY0KN+Aj+t/zMO4h9qAfiXyis7wtYzrpSvVSnbd28XY2mNFaTwfZBrEe/Toka8nTk5ONrhYiqWlpcE278wolUo2bNhA+/bt9TrYxcbGkpaWRrdu3ahatSoXL15k3bp1jBkzhm3btmFmptvDdtmyZfz444+5uyBBeAO5ONgwqKEHgxp6kJiaxttf/G3U6xIVhttZhaJBJpNRxaEKVRyqMLzmcKJTojkedpxjocc4EnoElaTbh0KhUjDl8BR+7/B7lp3hhJzL1aoI0dHRPH78GAAXFxejOoi9Kq/60+3bt4+IiAgGDx6st2/t2rXExcVRqpSmw0X79u2xs7Nj+fLl/PPPPzRv3lwn/aRJk5g0aZLONi8vrzzJpyAUd3ZW5thbmZOQmn2AtpSboVJLyM3EcKXioLR1abpX606TCk04EX4ClUq/I+S1p9fouqsrnzX8jOYVmxs4ipAbORrseerUKXr27EmTJk3o3bs3vXv3pkmTJvTp04cLFy7kXabMjM/W77//Ts2aNalTp47ePrlcrg3g6dJ7rl++fPn1MikIgp7udSpgbkRgTk1T02XZP5wPii6AXAkFZcW1FailzJtUwhPDmXBoAuMOjuNh7MMCzFnxZXS0PHbsGKNGjeLOnTu0bNmSoUOHMnjwYJo3b86NGzcYOnQop0+fNvrENjY2pKbqL3ivUCiMXpP8zJkz3LhxgyFDhhh93jJlygCaznCCIOStUc2qYGHkRDA3HsfRZ8VpJm++zOPY5HzOmZDfopKi2H1vN0q14VkAM/on/B96/tGTRRcWkaBIyDa9kDmjg/jSpUtxcHBgz549/Pzzz0yfPp3PPvuMlStX8scff1CiRAkWL15s9IldXFwICdHv3RgeHo6rq6tRx1izZg1lypShY8eOevsePHhAt27d9G4s0ldac3R0NDqvgiAYx8PJjuWD6mJjIdcrkZubybCxkNOjjivWFi+/ev64+ojWC4/x4+G7pGSynKpQ+GVXCgcwyxBy0tRprPlvDZ13dWb3vd3ZvlYwzOggfvfuXfr160flypX19lWtWpX+/fvnaChWgwYNuHbtGg8fvqxSuXr1KuHh4bz77rvZvv7BgwccPXqUfv36GRwD7u7uTmhoKP7+/jrbt2/fDoCvr6/ReRUEwXitvMqyf2oz+vu6Y29ljkwG9lbm9Pd1Z//UZizp68Ohj1rS+R0X7WuSlSoWHrhD2yXH+Pu/iDzrMyMUnKuRV7MthatRU6lkJeqWravd9izlGbNPzmbQX4P4N+rf/M5msWP0jG2NGzdm4sSJesO40m3cuJHly5dz8uRJo0784MEDevTogYODA/3790etVrN+/XrMzc3Zt28fJUqUADRLnEZEROh1Qvv888/ZuXMnR48ezXS42IYNG5g7dy7t2rWjYcOG3Lx5k+3bt9OkSRNWr15tVD7FOHFByD9nHjzjyz/+41ZEvM72Zm8580WXGlQrW8JEORPykyRJ7Hu4j0UXFxGZFKmzr3u17kypO0UMRzOS0UH8f//7HxEREaxatcrg/uHDh+Pq6srcuXONPvmlS5dYtGgR169fRy6X06BBA6ZPn06VKlW0acaMGcO1a9cIDAzE3t4e0PSOb9WqFe3ateO7777L8hybNm1i3bp1hIWF4ejoSIcOHfjwww+NbncXQVwQ8leaSs3m86EsOnBbZ1U1czMZQxpVYkqbt3Cw0Z+fXSj6kpRJ/Prvr6z5b41OKd7Owo5xtccxwHsAFnLxv8+K0dOuPn/+nIULF9KpUyeaNGmis+/48eMcPHiQBQsW0L59+/zLrQmIIC4IBSMmScHiwDtsOBOss/iKk50ln3bwok89N8zEkLRiKTQulO8ufMeR0CM62yuVrMR03+k0dW1qopwVfjmadjU9aVbbjZ12tagQQVwQCtbNx3F8+cd/nH2oO/yslqsDX3atQT2PnM9LIRQNp8JPseD8Ar3hZy0rtuSTBp/gXtLdRDkrvDIN4rt27crVAfN7preCJoK4IBQ8SZL489/HzPvzJo9eWXClRx1XZnT0plxJaxPlTshPSrWSLbe2sPzKcp3pWy3MLBhSYwij3xmNrYVxzaFvApMtRVpUiCAuCKaTrFDx87H7rDx2n9S0l0OQbC3lTGr9FsObVsLKXG7CHAr55VnyM5ZeXsquu7t05mUva1OWqfWm0rlK5xwt0lVc5TiIq1Qq/vvvP+0iJS4uLtSoUQO5vHh+kEQQFwTTC41OYt5fN9l3XXdxpEpOtvyvcw1ae5cVX+jF1H9P/2P+uflcjbqqs92njA8z3p3B205vmyhnhUOOgviOHTtYsmQJz54909lepkwZPv30Uzp37pznGTQ1EcQFofA4de8pX+75jztPdGf5aulVhv91rkHVMvYmypmQn9SSmj8f/MmSi0uISo7Sbpcho+dbPZlUZxJONk4mzKHpGB3EAwICmDFjBg4ODnTp0oVKlSqhUqkIDg5m7969xMfHs3DhQt5///38znOBEkFcEAqXNJWaDWeCWRx4h7iUl4utmJvJGN60MpNaV6OEtRiWVBwlKhP55dovrLuxjjT1y/99CYsSjPMZRz/vfliYvVn/e6ODeJcuXUhJScHf319v1bLo6Gj8/PywsbHRG5pW1IkgLgiF07OEVBYF3mHzuRAyfos521sxvYMXvepWFEPSiqnguGC+O/8dx8KO6Wyv4lCF6b7TaVyhsYlyVvCMnnY1KCiIXr16GVx2tHTp0vTq1YugoKC8zJsgCEKmnOytmNejFnsmNqVBpZerFT5NSOWT7dfo8fMproTGmC6DQr7xKOnBj+/9yPL3llOpZCXt9gexDxgTOIYph6cQGh9qugwWIKODeOnSpbGzs8t0v52dXa7WFRcEQXgdNV0d2DqmET/086F8hmFnV0Nj6P7TST7edpXI+JQsjiAUVc0qNmNn1518VO8j7CxexqfDoYfpHtCdpZeWkqRMMmEO85/RQbxTp078+eefqNX6K82oVCr++OMPOnXqlKeZEwRBMIZMJqObjyuHPmrBxFbVsMywHOr2i2G0XniMX47fR5EmVsoqbizkFgytOZS9PfbSrWo37XaFWsGqf1fRNaAr+x7uK7aL6mTaJr5ixQqd5ykpKaxevZp69erRsGFDnX0nT57k+vXrfPrpp/Tv3z//cmsCok1cEIqe4GeJfP3nTQJvPNHZXsXZjv91qUErr7ImypmQ365FXWP+2flcf3ZdZ3vdsnWZ+e5MvEt7myhn+SPLaVdzfDAx7aogCIXI8TtRzNnzH/ejEnW2v+ddlv91rkEl58ybCIWiSy2p2X1vN99f+p7olJfT95rJzOj9Vm8m1plIKetSWRyh6Mg0iJ87dy5XByxu63SLIC4IRZtSpWbd6WC+D7xDfOrLYUmWcjOGN63MxNbVsLcyN2EOhfwSr4hn5dWVbLy5kTQpw5A0yxJM9JmIn5cf5mZF+38vpl3NhgjiglA8PE1I5bv9t9l6MVRnSFrZElbM7ORNdx9XMetbMfUg9gHfnvuWk49O6myv5liNGb4zeNflXRPl7PWJIJ4NEcQFoXi5FhbDl3/8x6WQGJ3tdd0d+bLr27xT0dEk+RLylyRJHAs7xrfnv9UbftbWoy0f1/+YCvYVTJS73DM6iBtamlTvYDIZN27cyJOMFRYiiAtC8aNWSwRcCWfBvltExqdqt8tk4FfPjU86eOFsb2XCHAr5RaFSsO7GOn659gvJacna7VZyK4bXHM6wmsOwMbcxYQ5zxuggPnTo0EyD+P3794mKiqJNmzYsW7YsTzNoaiKIC0LxlZCaxo+H77H6nwcoVS+/CktYmzO1jSdDGnlgITd6JK5QhDxJfML3l75n74O9Ottd7Fz4qP5HtPNoVySaV/KkOj0uLo6ePXvSq1cvxo0blxf5KjREEBeE4u/h00S+3nuDQ7cidbZXK2vPF11q0OytMibKmZDfLkdeZv7Z+dyM1h1Z1aB8A2b4zsCzlKeJcmacPGsTX758Obt37+bvv//Oi8MVGiKIC8Kb48jtSObuucGDp7pD0trVKMfs92vg7mRropwJ+UmlVhFwL4AfLv3A89Tn2u1mMjP6evVlgs8EHKwcTJjDzOVZPVGpUqV4/PhxXh1OEAShwLXyKsv+qc35rJO3zrCzAzee0GbJMRb+fZskRVoWRxCKIrmZnF6evdjbcy+Dqg9CLpMDmvHmm29tpvOuzmy9vRWVWmXinOrLk5K4UqlkzJgxhISEcPDgwbzIV6EhSuKC8GaKjE/h2/232X4xTGe7i4M1MztVp8s7LkWizVTIufsx91lwbgFnHp/R2e5VyosZvjOoX76+iXKmz+ggPnz4cIPblUolDx48IDo6mrFjxzJlypQ8zaCpiSAuCG+2yyHP+fKP/7gaFquz3bdSab7oWoO3KxTOalbh9UiSxOHQw3x3/jvCE8J19nWs1JEP639IebvyJsrdSzkaYmaIhYUFrq6udO3alVGjRmFhUbwWZBdBXBAEtVpix6Uwvtl/m6cJL4ekmcmgv687H7XzorSdpQlzKOSXlLQU1v63ltXXV+sMSbMxt2FEzREMrTkUK7nphiOadLKXK1eusHDhQq5fv45MJqNu3bpMnz4dT8+sewOGhobSpk0bg/sWL17M+++/D0B8fDzfffcdhw4dIjY2Fnd3dz744AP69u1rdB5FEBcEIV18ipJlh+/x2z8PSVO//OosaW3OR+28GPiuO+Exyaw68YCAy49ITE3Dzsqc7nUqMKpZFTycxFztRVVEYgSLLyxmX9A+ne2u9q58Uv8TWru31javRCVF8cnxT1jYYiHONs75mi+TBfHg4GC6d++Ok5MTfn5+pKamsmHDBgD27duX5drkFy5cYODAgYwZM4ZKlSrp7GvQoAFubm4AjBgxgtOnTzNgwAAqVqxIYGAgFy5cYN68efTq1cuofIogLgjCq+5FJjB37w2O3YnS2e7qaMPThFRUakknyJubybCQm7F8UF2xgloRdyHiAgvOLeD2c9240NClITN8Z1DVsSpzz8xl2+1t+Hn5Mbvh7HzNT46CeGpqKlu3buXEiRPanugVKlSgRYsW9O7dG0tL46uT5syZw9atWzl48CAuLi4AXL16FT8/P6ZNm8bYsWMzfe2ff/7Jhx9+yIEDB/Dw8DCY5tq1a/Tp04cPP/yQMWPGAKBQKOjduzepqalGD4UTQVwQBEMkSeLwrUi+2nuD4GdJRr3GxkLO/qnNRIm8iFOpVey4u4Oll5cSm/qyr4RcJqdb1W7sfbgXhUqBldyK/b3252tp3OghZpGRkfTo0YN58+Zx/PhxIiMjiYiI4NixY8ydO5fevXsTHR2d/YFeOHfuHHXq1NEGcIDatWvj6urKhQsXsnztkydPkMlkuLi4kJKSQnJysl6a9FXYOnXqpN1maWlJ27ZtCQoK4unTp0bnVRAE4VUymYz3qpfjwLTmfNrBC2MmdlOq1Px64mH+Z07IV3IzOX5efvzZ40/6efXDTKb556skFTvv7UShUgCaIWorrq7I17wYHcS/+eYbHjx4wNixYzl79ixnz57l/PnznD59mtGjR3Pnzh0WLFhg9IkfPXpE+fL6PftcXV2JiIjI8rURERGYm5vj5+dH7dq1qVOnDgMHDuThw5cfjkePHgHoncPV1RVAjGkXBCFPWJnLGd+yGtbm8mzTpqkldl0OzzadUDQ4WDkwq+EstnbeSoPyDfT2K9VKAu4F8DQ5/wqNRgfxEydO0LVrV6ZMmYKDw8shFaVKlWLatGl06dKFo0ePGn3i5ORkbG31Zz+ytLQkKSnrqqnYWE31RdOmTVm6dCkTJkzg2rVrDB8+nMTERO3xLS0t9XrLW1lZafe/atmyZXh5eek8BEEQjJGkMG4ikEQxWUyx41Xai9XtVtPYpbHevvwujRsdxBUKBT4+Ppnur1OnDkql0ugTv05/ugULFnD8+HE+/vhj2rdvz6RJk/jiiy949OgRf/zxh1HHN7R/0qRJ3L59W+chCIJgDLsMM7xlmc7SuHRC0fI0+SkXIy/qbc/v0rjRQbxmzZqEhoZmuj8oKIjq1avnTabMss6WTCbT673erVs3zM3NuXz5sjZNVuTy7Ku+BEEQjNW9TgXMzbL+3jGTQY86rgWUI6Egrbi2ArWkNrgvP0vjRgfxqVOnsmPHDs6cOaO37+TJk+zatYtp06YZfWIbGxtSU1P1tisUCoPV7NmxsLDA0dGRuLg4AKytrVEqlahUulVc6efMzTkEQRAyM6pZlWyXLVVLUK9SqQLKkVBQopKi2H1vN0q14dro/CyNZ1qv8/bbb+uVZtPS0hg2bJheKValUiGXy5kxYwaHDh0y6sQuLi6EhITobQ8PD8+yLTohIYFBgwYxbNgwunXrpt2uUCh4/vw5jo6O2uNLkkRYWJjOMLT0Dm/pHdwEQRDygoeTHcsH1WX8hksoVWqdceIZfbH7P95xdaBKGfsCzqGQX7IqhadLL43n9bjxTIN43bp18/REr2rQoAE7duzg4cOHVK5cGdCMEw8PD2fIkCGZvs7e3p7U1FQ2bdpE165dtTcau3btQqVS4evrC6D9GRAQoJ3PXalU8vfff+Pt7a3TOU8QBCEvaFZBa8avJx6y63I4iYo07CzNaVejHEduR/E8SUFsspLha86zc3wTMVVrMXE18mqmpfB0SrWSK5FX8vzcJpux7cGDB/To0QMHBwf69++PWq1m/fr1mJubs2/fPkqUKAHAnTt3iIiIoHnz5trXHj58mHHjxtGwYUPatGlDWFgYGzdupHLlyuzYsUM76czQoUM5c+YMfn5+VK1alcDAQM6fP8+SJUt0xo9nRUz2IghCXrgaGkPfX06TotSU2BpUKsWGke9iZcTQNEHIjEnnTr906RKLFi3i+vXryOVyGjRowPTp06lSpYo2zZgxY7h27RqBgYHY27+sftq/fz8rVqzg3r172NnZ0apVKz755BOcnJy0aeLi4li4cCGBgYHEx8dTqVIlRo4cSffu3Y3OowjigiDklf3XHzNu4yXSv3V71HFlsV9tsaSpkGsmDeJFgQjigiDkpZXH7jN/3y3t86lt3mJqm6wXfRKEzBjdO10QBEF4faObV6G/r5v2+fcH7xIgZnETckkEcUEQhAIkk8n4qltNmr31clGMT7df49xD49eeEIR0IogLgiAUMAu5GT8NrMtbZTX9fBQqNWPWXyDoaaKJcyYUNTkO4qGhoezcuZNVq1YRFhYGaMaPi1XBBEEQjFfS2oLfhjbA2V4zmuZ5kmboWUySwsQ5E4oSo4O4JEnMmTOH9u3b89lnn7F48WKCgoIAzcIhffr0ydFSpIIgCG86t9K2rBpSHytzzVfxg6eJjFl/EUVa1hOHCEI6o4P46tWr2bx5M71792b+/Pk6C4j4+fmhUCj44Ycf8iWTgiAIxVUd91Is6eujfX72YTQzdl57rUWihDeH0UF8+/btdOjQga+++opmzZrp7HN1dcXPzy9HS5EKgiAIGp1qufBph5fTTe+8FM6Ph++ZMEdCUWF0EH/06JF2KlNDnJ2dRXW6IAhCLo1rUZW+9V8OPVsUeIfdV8TQMyFrRgdxJycnwsMzf0Ndu3YNZ2fnTPcLgiAImZPJZHzdoyaNq76cdfKT7de4GCwKR0LmjA7i7du3Z/PmzVy5ckW7LX2qwICAAPbs2UOrVq3yPIOCIAhvCgu5GT8PrEfVMnYAKNLUjFp3keBnYuiZYJjR064mJCTQt29fgoKC8PLy4ubNm9SvX5/Y2Fju3r1L+fLl2bFjB6VLl87vPBcoMe2qIAgFLeRZEj2Wn+RZoma4WZUyduwa1wQHWwsT50wobIwuidvb27N161YGDx7M48ePkSSJ8+fPExISQqdOndiyZUuxC+CCIAim4O5kyy9D6mOZPvQsKpGxG8TQM0FfrhdAiYmJQaFQULp0aczNM12WvMgTJXFBEExlz9VHTNp8Wfu8T72KfNv7HbHqmaCV62lXHR0dKVu2bLEO4IIgCKbUpXYFPm73coWzbRfDWH70vglzJBQ2OYrADx8+JDAwkMePH5OWlqa3XyaT8dVXX+VZ5gRBEN50E1pV4+HTJHZc0kxz/d3ft/FwsqXzOxVMnDOhMDC6Ov3w4cNMnjzZYPDWHkwm4+bNm3mWucJAVKcLgmBqijQ1Q347y5kHmuFmluZmbBndkLrupUycM8HUjA7iPXr0IDIykjlz5uDl5YWZmeGaeFdX1zzNoKmJIC4IQmEQk6Sg5/JTPHix0pmTnSUBE5rgVtrWxDkTTMnoIO7j48O4ceMYM2ZMfuepUBFBXBCEwiL4WSLdfzrJ8yQlANXK2rNjXGMcbMTQszeV0R3bHB0dsbe3z8+8CIIgCFnwcLLTDD2Ta76670UmMH7jRZQqMfTsTWV0EO/UqRN//vmnWFlHEATBhBpUKs13fd7RPj957xn/C7guvpvfUEb3Tvfx8WHHjh1MnjyZdu3aZZquS5cueZIxQRAEwbBuPq4EPU1iycE7AGw5H0olZzvGtqhq4pwJBc3oNnFvb++XLzIw0YAkSaJ3uiAIQgGRJImPtl5l5+WXC1P9PLAuHWu5mDBXQkEzuiQ+f/78/MyHIAiCkAMymYz5vWoRFpPMuYeaoWdT/a/g4miDj5ujaTMnFJhcT7uaF65cucLChQu5fv06MpmMunXrMn36dDw9PbN8XWRkJIsXL+b48eMkJibi7u5Ov3796NevH3K5XJvu9OnTDB061OAx/P398fHxyTaPuS2J32naDNXTp9mmkzs74/nPiRwfvzB7k69dEAra80QFPX8+xcMXQ8+c7a0ImNCYiqXE0LM3gcnmTA0ODmbYsGE4OTkxfvx4UlNT2bBhA4MHD2bfvn2ZLqYSExNDv379iImJYcCAAZQvX54jR47w1VdfERYWxvTp07Vpnzx5AsCMGTNwcHDQOY67u3v+XRwYFcRykq4oeZOvXRAKWik7S34b2oAey08Sk6TkaUIqw9ecZ/u4xpS0FkPPirssg3jnzp358ssvqV+/Pu+99162B5PJZBw8eNCoE69ZswaFQsH69etxcdG04TRv3hw/Pz+2bt3K2LFjDb5uw4YNhIeHs2HDBho0aADAwIED6devHxs3bmTatGlYWloCmhK7mZkZAwcO1G4ThPwmaiKEglbZ2Y6Vg+oxaPVZlCqJO08SmLDxEr8NbYCFPNdLZAhFQJZBXC6Xaxc4MTMzy9OVc86dO0edOnW0ARygdu3auLq6cuHChUxfd/36dcqUKaMN4KC5eWjUqBFXrlwhLi4OZ2dnQFMSL1OmDJaWliQmJmJubo6VlVWeXUNeSTx7ztRZMBnlkyfILCx0HxmaRIqiN7kmQtzAmM67VZz4tvc7TPO/CsCJu0/54o//+L/uNcWqZ8VYlkF89+7d2t8DAwPz9MSPHj2ievXqettdXV2JiIjI9HUrVqwwuP3x48c4OTnh5OSk3RYREUFqairt27cnKCgIuVxO8+bN+frrr7WBvjAI+eADU2fBZO61aKm/0cxMP7Bn9rC0gEz3W+o+NzfXeV12x8bQsV59XSbTD7+p3uQbmMKgR52KPHyaxNJDdwHYdDaEyk52jGpexcQ5E/KLydrEk5OTsbXV73hhaWlJUlJSjo4VHBzM/v37GTlypM4dZ2xsLGlpaXTr1o2qVaty8eJF1q1bx5gxY9i2bZve/O/Lli3jxx9/zN0FZfTw+Osf402mViOlpiKlppo6J9mTy/WDfw48mj3buBuQV25cjL7JyXhDIkpj+aqw1EJMa/MWwc8S2X3lEQDz9t3E3cmW9m+Xz7dzCqaTaRBP7xSWU+XKlTMqXV51ik9JSWHq1KmUL1+eUaNG6exbu3YtcXFxlCqlWemnffv22NnZsXz5cv755x+aN2+uk37SpElMmjRJZ5uXl1fOMvTwOGzyA4xfXci2TAEGK5kMkIHMTPO7zOzF8wzbst2fvi/j/hfb0lJJuv/M6OyYlyqBJJkhKdOQ0pRICiUUpZmnVCoklQopJSVXL4/dviOPM5QFQzUSOXlYGrgxeI0bGEVIiOEbDnPzInnDUVhqIWQyGd/0eofw58lcCH6OJMGULZfZOqYR71R0zNdzCwUv0yDeokWLHH+QZDIZN27ceO1MZbZC2qvUajUfffQRwcHBbN26FWtra539crlcG8DT9erVi+XLl3P58mW9IJ4nAsaDMpmcBHGP94wPekXBzfvGr3P8Vnv94XuS+sUDSySZJRIWSDILzU/MX/6UzJGQI0maB+m/q800NwaSGZJapnmu5sXvL46tSv8pZXioNT/T1JrAnKZGSlNpH6hUL2420jQ/FYo8/KsVAKUSSamksNwi3W/XPtN9OkFdr+Yhi1qKHNyEZHdDonOezF5bSPtvWFvI+WVIfXosP0nwsyRSlGpGrL1AwIQmuDramDp7Qh7KNIh37949X++GbWxsSDVQXapQKAxWsxvy1VdfcezYMVatWkW1atWMek2ZMmUAiIuLMz6zOdF9+YuSeA7ILaD+SCjlASrFi4fylZ85/T2T/UWAzOxFAR/Fi0fhJEmA9OLmQGaluelQw70dxi8UVH5QIySHSoDlixsVcySVTFsrISnz5oFSmV9/hnyhzXdhl6H/Rk7E7NiJ3NEBecmSmDk4IHdwRO7ogFkedrwt/WLoWc/lp4hNVhIVn8qINefZNrYRJcTQs2Ij0yC+YMGCfD2xi4sLISEhetvDw8ONqsJeuXIl/v7+LFq0iEaNGuntf/DgAdOmTWPGjBk6+9ObCRwdHXOf+axUbg4DtsL6HCzZOmin5nX5TZJAnZa3NwUZf48Ogtt/5jBTMrB10kTtjMdTF/4v8JctDxKQonnIAYwP4qXSdsCrFTFyS7ApBSVLaX7qPMoZ2FYKrB3BqiRkUoslSdLLknhOHlneSCj0tsVs3mL0tVtUrGj4hkOlMvoYJpfL/huPZ80yuF1mbY3cweHlw9HhRZB/EegzbM+YTmZra7DQVbWMPSsG1WPIb5qhZ7ci4pm46TKrP6iPeR4PPSssfQLeNLnq2BYWFkZ0dDRVqlTRLk+aPne6sRo0aMCOHTt4+PAhlStXBuDq1auEh4czZMiQLF8bEBDAkiVLmDVrFp06dTKYxt3dndDQUPz9/XWC+Pbt2wHw9fU1Oq85Vrk58lIlUT3PvrQvL1WyYAI4aKKO3ELzwC5/zvHwOPKdo1ClZP8FIbdWwwd/GL5+ScqbG4u8rskwtF/K46CjUkDCE80jJ2RmmmBuIMjLXvmpfTiUAmsHkOdNH9ecBPFqBw2PeJHUak2TheLljUKObkCMqsHQvwHRnsfYGhCFIs/7b0gpKaSlpJCW0z5JFha6wb9kSW2wr+bgwEp7ibX/PSfewpbHz0NYJMXxUa/6yEuWzLMRFoWlT8CbJkfTrv71118sWrSIR480vR5XrVpF06ZN8ff358CBA6xcuVI7rjw7Dx48oEePHjg4ONC/f3/UajXr16/H3Nycffv2UaJECQDu3LlDRESEtv367NmzjBgxgrfeeovBgwfrHdfZ2VmbdsOGDcydO5d27drRsGFDbt68yfbt22nSpAmrV682Kp+vtQBKeic3ZbL+PgsbTYm9oAJ4QcrqutMVp+tXqzRB/cFR2PYBNzcYnm3QkOr9n0BZb00wSH4OSdGgMkGvfCsHsHE0cANgaFuGh7lu9e9Nb/1ho5mpfqvoL5YkqVTaoH6ngfEFA4fu3VHFxuo9CrzZQybTVOk7vlLSf6XEb/bq9pIl9ZoQ3rT/fWFh9O334cOH+eijj6hatSp9+vRh27Zt2n3u7u6cPXuW1atXM2aMcdXIVapU4ffff2fRokWsWLECuVxOgwYNmD59ujaAAyxatIhr164RGBiIvb09586dQ6lUcuPGDWbOnKl3XF9fX20QHzRoEGZmZqxbt44jR47g6OjIoEGD+PDDD4297NeTXrX+akArTgHMkMyuO11xu34zuebh1QEGbkO+PQc1EUMC9P8OymRNQNc+Yl55/urjxX5FfO6vITVW84gJztnrLGxfBnRy2Ifm4fEi/x6QyeWazm2vdKrNToUF+gtKSZKElJSkG9hjMgb5GFSxsahjY1HFxumkk5KzuGHOiiRpj6FEv3kzK2Z2dpoA/yLQC6ZhdEm8X79+qNVqNm/eTHR0NM2aNePXX3+ladOmAMyZM4ezZ8/y119/5WuGC1qeLEWasWRa3AJYVgyVyN+E6zdVTYRKaUTAz/BIiXl5E5BHfdbvBJRDlZJ9j225tQrPntHQ/GPw7gylK4NlPjXxFBBTlkTVqakZAnzmNwDK5zHcv/8IeWI8JRTJ2KXlbmjk6yr32Uws3N2xdPfAoqIrZmJa7FwzuiR+69Ytpk2bhlwuN9j27eXlxc6dO/M0c8VGesk0YLym93pxDmAZvVoifxMCOJiuJkJuAfZlNI+cUKs1pfAclf5fPNRpOofy7J6Dtlw1cHS+5gFgXx5KV3nxqKz7u7Uo6WXFzMoKs7JloWzZbNOWTEil+/KThEYnI1erqGytYk1vb0qrUlDHxRm4AchQC5C+PS5O877JpSfzMtREmJlhUb48Fh6aoG7p7o6lh7smyLu5YWYjhsRlxeggbmNjQ0oWE1oEBwfrjdMWMqjcHKZdN3UuCp64gSn8NRFmZhmqxHNAkkCRoAnm9w7Bvumv156fEKF5hJzS32frlCGov/KwKfViqIBpyZ2dje6dbUpO9lb8PrQBPZafIj4F7inkjD7ylG1jG2FvZVxIkNRq1AkJOgE/dOTI3GVIrUb56BHKR49IOn1Gb7d5uXJYurtnCPJumufu7sjtjR8JUlwZXZ0+depU/v33X3bt2oVCoaBp06ba6vQHDx7Qp08fGjduzLJly/I7zwUqT6rThTfXm9SUYkwzQjozC/BsD2mp8PwhPA/SK9UbzdrhZUAvVVk3wNuXNV2Af3i8UN+8nrr3lCG/nSNNrQkB73mX5Zch9ZGb5e7vlZPmBMe+fVGEBKMMDkH5+HGue/nLnZw0JfeMQd5D8/xNaac3Oog/fPiQPn36YGdnR9u2bdm4cSMDBw4EYMeOHajVavz9/fH29s7XDBc0EcSF11bIv8zzVG77A6jSIC4Moh+8eDzU/T23JXwLOwPV8y8eJVwyHVf/2orIzdvW86F8uuOa9vnQxpX4suvbuTpWbvsEqBUKlGFhKIKDUYaEoAgOQREaqgnyYeG5njdA7uDwot09Q/X8iyAvL126SE7ta0iOhpjduHGD2bNn602t6uLiwrx58wxOulLUiSAuCDmU10Mr1WqIf/RKYM8Q6JWJucunuTWUqmS4Hb5kxdyPnS9iHTq/2X+Ln4/e1z6f0/VtPmhcKcfHyY+OfZJSifLxY01gD8kQ5ENCUIaG5npWPzM7O702eE0VvQfmZcvkOMCbcqKbHAXxdHfv3uXhw4coFAoqVKhA7dq1kRfSOYRflwjigpALBRXIJAkSIl8J7hmCfGps7o5rZqGZBvnV0nupyuDoDuaZ9KYugnNDqNUSkzZf5s9/HwNgJoNfP6hPa2/jFrNKV9CBTFKpSIuI0JTaDQT53C5KJLO2xtLNzWCQNy9f3uB8+aYcmZCrIP4mEUFcEHLJ1FXK6RPoGAzwDyAplwsPyczAwU0/wCdHw58fQ1rRm+QoRami3y9nuBIaA4CdpZxtYxtTo0JJ02YslyRJIi0yCmVIMAptFX0IyuAQFMHBqBNzV3sjs7DAws3tZRW9m+Zn6KjRRh/DpEE8NTWVrVu38s8//2hnbXNxcaFFixb06dMHy2I41k8EcUF4DYW5P0ByjKZTnbZqPkN1fUJE/p23kAbyqPhUeiw/SdhzzU2Ii4M1AROaUK5k8Rp1JEkSqufPddvgQ15U0QcHa2bOy0cmC+JRUVF88MEHPHz4EEmScHBwIC0tjcTERGQyGdWqVWPNmjU4OTnlaQZNTQRxQXgDpSZoeswbqqKPC+e1J8cppIH87pN4ei4/RXyqZqRATdeSbB3TCFvLvJlbvyhQxcaiCAnVq55XhITkybzvJgviH3/8MXv37mXIkCGMHTuW0qU180NHRkbyyy+/sGHDBrp06cJ3332Xpxk0NRHEBUHQoUzRTE+bHtiPzNOMl88pm9Iw8TzYmXbc+KtO3I1i6O/nUb0YetamejlWDq6X66FnxYkqIRFlaMbAHowyJJSkc+eMPobJgrivry8NGzZk6dKlBvdPmjSJs2fPci4HF1MUiCAuCEKWcjI+Xo8M3N4Fr47g1Qmc3yoUE9dsPhfCzJ3/ap+PaFqZ/3WuYcIcFW6m7Nhm9CBJhULBu+++m+n+hg0bolAo8iRTgiAIRUb67HwWuZkeVILQM3DwC/ipASyrC3/PgqB/NGPnTaS/rztjmlfRPl/9z0PWn8nh4jhCgTA6iHt7exMZGZnp/sjIyGI30YsgCIJRjA3kFjbQfQW0/QrcG2l6umcU/QBO/whr3ofvqsLO0fDfLkiJy7+8Z2J6B286vF1e+/zLP/7j6O3MY4BgGkZXp584cYJPPvmEdevW4enpqbPvzp07DBkyhEWLFtGkSZN8yaipiOp0QRCMltNx4onP4O4BuP2XZv75zCauMbOASk01Ve5eHTRj1QtAskJFv19OczVM02Pb3sqc7eMa4V2+aA49yy9FYpx469atefLkCZIkYfbKVIVqtRq1Wo25uX4PxuvXi/aiHyKIC4KQI7md6EaZoqlGv7MPbu970Qs+E+VqaYK5V0dwqZN/08cCkfEp9PjpFOExmuup8GLoWdliNvTsdRSJGdsGDx6cqxOsX78+V68rLEQQFwQhx153ohtJgohrmmB++y94fDXztPblXwT0Tppz5KptPmu3I+Lp9fMpEl4MPXunogNbRjd8o4aeFVZixrZsiCAuCEKu5OVEN7HhcGe/Jqg/PAaqTDoRW9hClVaaErpne80qbnnk2J0ohq95OfSs/dvl+HlgPczE0DOTEkE8GyKIC4JQqKTGw/0jmoB+Z79muleDZFCxwYvhax2hjPdrD1/bcCaY2QEvm0hHN6/CZ52Mbw8W8l6WQXzVqlV07dqVcuXK8eOPP2Z/MJmMCRMm5GkGTU0EcUEQCi21CsLOa6rcb++Dp3cyT1uq0ouOcR01PePlFrk65dd7b/DrPw+1z+f1qMWAdwumo52gL8sg3qBBA+bPn0+bNm2MGj4mk8m4eTNve96ZmgjigiAUGU/vvegYtx9CToGkNpzO2gGqtdUE9GptwMbR6FOo1BJjN1wk8MYTAORmMn4f2oDmnmXy4AKEnMoyiF+4cIGaNWtibW3NxYsXjTpgvXr18ixzhYEI4oIgFElJ0XA38OXwNUW84XRm5uDR5OXwtVKVsj+0Io2+K8/wb7hm6FkJK3O2j2uMV/kSeXgBgjFEm3g2RBAXBKHIS0t9MXztRee42NDM05at8XIa2Ap1Mx2+9iQuhe4/neRxrGbdbldHGwImNKFMCStNgsK8gl0xYlQQv3//PmfOnCE5OZlq1arRvHlzvbHixZUI4oIgFCuSBE+uvxy+9uhy5mntymp6uXt1giotwdJWZ/fNx3H0/vkUiQoVALXdHNkyqiE24SdNu5b8GyTbIL5kyRJWrVqFWq1pW5HJZFSvXp1ff/1Vu5JZbl25coWFCxdy/fp1ZDIZdevWZfr06Xozwr1KoVCwbNky9uzZw9OnTylXrhy9e/dmzJgxOjcX8fHxfPfddxw6dIjY2Fjc3d354IMP6Nu3r9F5FEFcEIRiLe7xyxL6g6OgSjWcztw6w/C1DlCiHABHbkUyYu15Xow8Y4xbGB89/R+W0svjKGRWRHffQPna7fL5Yt48WQbx/fv3M3XqVHx8fBg8eDB2dnYcP36cLVu20K5dO77//vtcnzg4OJju3bvj5OSEn58fqampbNiwAYB9+/ZleYPw+eef4+/vT48ePahRowanTp3iyJEjTJgwgcmTJ2vTjRgxgtOnTzNgwAAqVqxIYGAgFy5cYN68efTq1cuofIogLgjCG0ORqBm+lt45LimLWchc62mr3dfdt+XzP27QyOw/Vlt8h61Mfxx7smTJrfdWU6d513y8gDdPlkF88ODBxMTEEBAQgFwu127/9ttvWbduHWfOnMHe3j5XJ54zZw5bt27l4MGDuLi4AHD16lX8/PyYNm0aY8eONfi6p0+f0qxZM/r06cNXX30FgCRJjB49mosXL3L69GmsrKy4du0affr04cMPP2TMmDGApgTfu3dvUlNT+fvvv43KpwjigiC8kdQqCL/4cvha1K3M0zq6c1XlgXfcaaxkma++lixZEttzoyiR56EsG7Zv3brF+++/rxPAAd5//33S0tK4f/9+rk987tw56tSpow3gALVr18bV1ZULFy5k+rrz58+jVqvp1KmTdptMJqNjx44kJiZy69Yt7fEBnXSWlpa0bduWoKAgnhoxz60gCMIby0wObr7Q5kuYcBYmX4b286FSM5DpxgRiQqgdfyLLAA5gI1NQOmCwptObkCeyDOLx8fGUL19eb3vZspqp/BISEnJ94kePHhk8tqurKxEREVm+DtAJ/umvA3j8+LFOulfP8Wo6QRAEwQilq0Cj8TB0L3x6H3r+Cm/31Ez1mgOWUoqm05sI5HkiV7PXy15M3fc6o9OSk5OxtdX/51taWpKUlJTl6wC911pZWensT05OxtLSEgsLiyzTZbRs2TKDM9N5eXlldSmCIAhvsJIvHjm0blSe56Q4y6xZ12RL0OT2BiC716XvNzZdRpMmTWLSpEm5ypcx3uT29Tf52uHNvn5x7W/mtcObff0Fde3ZBvHLly/rtYnHx2tm/jlz5gzPnz/X2delS5fXzlRWY9Bl2Uzgn/7a7NK9ek2CIAiCUNRkG8S3bt3K1q1bdball2J//fVXnap1mUxmdBC3sbEhNVV/PKJCoTBYzZ7O2lqzEH1KSorO9vRj2dnZadMplUpUKpVOwE5Pl9U5BEEQBKEoyDKIz58/P99O7OLiQkhIiN728PDwLNugK1SoAEBoaChubm7a7ekd2dI7rrm4uCBJEmFhYXh4eGSaThAEQRCKqiyDeI8ePfLtxA0aNGDHjh08fPiQypUrA5px4uHh4QwZMiTT19WrVw+ZTEZAQACNGzcGNLUAf/31F46OjtobAF9fXwACAgKYMmUKAEqlkr///htvb28cHBzy7doyM3HixAI/Z2HxJl87vNnXL679zfUmX39BXbvJFkB58OABPXr0wMHBgf79+6NWq1m/fj3m5ubs27ePEiU0q+HcuXOHiIgImjd/Oe/urFmz2L59Ox07dqRu3braGds+/vhjRo162eNx6NChnDlzBj8/P6pWrUpgYCDnz59nyZIlOuPHBUEQBKEoMukqZpcuXWLRokVcv34duVxOgwYNmD59OlWqVNGmGTNmDNeuXSMwMFA7O5xCoeCHH35gz549REdH4+LiQr9+/RgxYoTO8ePi4li4cCGBgYHEx8dTqVIlRo4cSffu3QvyMgVBEAQhX4ilSAVBEAShiHoz1hMVBEEQhGJIBPECEBsby/r16+natStXrlwxdXYK1B9//EGPHj145513aNq0KZMnTyYoKMjU2Spwd+/epWbNmnTo0MHUWSkQp0+fZvDgwfj6+uLr68uQIUM4c+aMqbOVb4z5jEdGRvJ///d/tG/fntq1a3Pz5s2CzWQ+UKvVbNmyhW7dulGnTh2aNWvG1KlTefjwoTaNJEmsXbuWTp06UbNmTVq1asXMmTOJjIw0Yc7zRnx8PN9//z1dunShTp06HDx4MNO0//zzD15eXnrNvq/LZDO2vQlu3LjB6tWrCQwMNDgmvrj7/fffWbBgAe+++y4fffQRMTExrF+/ntOnT/PHH3/ozX9fnM2ZMwelUmnqbBSIkydPMnLkSCpXrsy4ceNQq9X4+/szbNgwfvvtNxo1amTqLOYZYz/j169fZ/jw4UiSROfOnalcuXKxeP9//fXXbNy4kffffx8/Pz9iY2PZsmUL/fr1Y+/evZQpU4b/+7//Y/369bRt25b+/fsTHh7Oxo0bOXv2LHv27NHO7VHUhIWFMWTIEJ4+fUrnzp21S2MbolAotKtu5jURxPPRrl27uH79OuPHjwdgyZIlJs5RwUlOTmbp0qU0bNiQtWvXarfXrVuXkSNHsmPHjjdm+MmuXbu4ePEi5cqVM3VWCsTOnTuRy+Vs2LCB0qVLA9C1a1datmzJjh07ilUQN+YznpKSwpQpU6hSpQo///wzpUqVKuhs5ovExET8/f15//33Wbx4sXZ7vXr1GDJkCAcOHKBFixZs3LiRnj176sw7UqlSJb744gsCAwOLZEdjSZL4+OOPMTc35++//872huyXX34hKioqX4Y2iyCej8aOHcusWbMAzRfbm+TevXukpqbqVR83atQImUxGVFSUiXJWsOLi4vjuu+/o168f9+7de2Ou28rKCkdHR+1zJycnrK2tX2vRpMLImM/43r17iYiIYMOGDdjb2xMbG2uSeSrymrW1NX///bfetaT/3yVJ4vr168hkMr3vgfQ5PopqlfqZM2e4fPkyW7ZsoWzZssTGxlKyZEmD032HhITwyy+/MHnyZDZt2pTneRFt4vnIycnJ1FkwmVq1anHjxg369++vs/3x48dIkoSnp6eJclawFi1ahCRJTJs2zdRZKTD9+/cnNTWVWbNmce/ePe7du8esWbNITU3Vez8UdcZ8xg8dOkS1atVYtmwZ9erVw9fXl1atWmXZfloUyOVyKlasSIkSJYiLi+PJkyecPXuW//3vf7i6utKlSxc6dOjAjRs3aNGihc5r02fOLKorRB46dAgnJycOHjxIgwYN8PX1pVGjRmzZskUv7dy5c3Fzc+ODDz7Il7yIkrhQoFauXEnJkiXp3LmzqbOS765du8bWrVv5v//7P0qWzMVSjUVU/fr1+e6775g6daq2dGpmZsby5cupX7++iXNX8G7fvk14eDgpKSnMnj0buVzOypUrmTx5Mrt37+att94ydRZf24wZMzh06BCgmfJ648aNWdY2/PLLL7i7u9O0adOCymKeun37Ns+ePWP37t1MmTIFR0dH1q1bxxdffIGrqyvNmjUD4O+//+b48eOsXbtWb1nsvCKCuFBg/vzzT7Zt28bXX39dLKoTs6JWq/nyyy/x8fHJ1+mLC6OQkBDmzJlDjRo1GDJkCGlpaaxevZovv/ySGjVqvDF9A9JFR0dTpkwZtmzZom0P9/X1pUOHDqxYsYJFixaZOIevb+LEifTp04e7d++yevVqxo8fz8aNG7UTdGX0yy+/cOrUKVavXl1kV5OMjo7G2tqaTZs24e7uDsB7771H69at+emnn2jWrBlJSUnMmzePzp0707Bhw3zLi6hOFwrExYsXmTlzJr1796ZPnz6mzk6+27x5M7du3eKLL77Idlnc4ua7774DYP369fTo0YM+ffqwYcMG4uPjdTpAvSmSk5Np1aqVToc2Nzc36taty3///WfCnOWdGjVq0KpVK0aPHs3y5cu5desW/v7+eun27dvHkiVLmDx5Mk2aNDFBTvNGcnIy9erV0wZwAHt7e9577z1u3LiBJEksW7aM+Ph4pk+fnq95EUFcyHf3799n/PjxNGjQgC+//NLU2cl3T58+5fvvv+f999/HycmJqKgooqKiUCqVqNVqoqKiSExMNHU2883p06d59913dUphzs7ONGjQgFOnTpkwZ6ZhbW1NbGys3nZnZ+di2dGxXr16lChRgqtXr+psP3/+PJ9++ik9e/bU9uYvqjL7nzo5OZGamsqlS5dYt24dgwYN0nbkjYqKQqVSoVQqiYqK0ltOO7dEEBfyVWRkJKNGjcLd3Z1ly5blW7tQYbJjxw7i4uL4448/aNq0qfZx+fJlgoODadq0Kb/99pups5lvMhsPL5PJUCgUBZwb0/Pw8ODOnTt62yMiIrRD8IqiGzdu0KRJE3bt2qW3T6VSYWb2Mrzcu3ePCRMm0LRp03wbL12QPDw8CA4O1psbICIiAktLS3bs2EFaWhorV67U+Q6IiIjg7NmzNG3alL/++itP8iLaxIV8k5CQwOjRo7G0tGTlypXY2tqaOksFokOHDlSvXl1v+3fffUdcXBxz587VWeO+uKlVqxZnz54lLi5O26EvOjqaCxcuULt2bRPnruC1a9eOZcuWcfToUVq2bAlogtqVK1eKdNOSh4cH8fHx7NmzR6ffx+nTp0lKSqJOnToAPHnyhFGjRlGtWjWWLFlSZNvBM2rfvj2HDx9m+/btDBw4ENC8xw8fPoyvry8ffPCBwdkZZ8yYQfny5Zk6dWqe9cwXQVzIN5MnT+bWrVtMnDiRo0eP6u1v1qwZZcqUKfiM5TMPDw+DQXrVqlUolUqdZXWLo4kTJzJ8+HD8/Pzo3bs3arWarVu3kpKSwuTJk02dvQI3bNgw9uzZw0cffcTw4cMxNzdn/fr12NvbM3r0aFNnL9fs7OwYO3YsP/zwA8OHD6dVq1Y8ffqUDRs2UKlSJXr16kVKSgqjRo0iKiqKDz74wGDps3379kVu1rYuXbqwbds25s+fz+PHjyldujRbt25FoVAwZcoUvLy8DAZpa2trSpUqlaffASKIC/nm5MmTACxbtszg/nXr1hXLIP6ma9iwIb/99hs//vgjy5YtQyaT4ePjw8KFC9/IkridnR3r16/nm2++4ffffyctLY169erx6aefUrFiRVNn77WMHz8eZ2dn1q1bxzfffIOdnR1t2rTh448/xt7enrCwMG7fvg2gM2NbRr6+vkUuiKcPE1y0aBHbt28nKSmJGjVq8PXXX/POO+8UaF7EUqSCIAiCUESJjm2CIAiCUESJIC4IgiAIRZQI4oIgCIJQRIkgLgiCIAhFlAjigiAIglBEiSAuCIIgCEWUCOKCIAiCUESJIC4IglCAzp8/zy+//JKj1/z1119s27Ytn3IkFGUiiAuCkKfCwsLw8vJi1qxZ2m07d+7Ey8uL3bt35/h4y5Ytw8vLiwsXLuRlNk3izJkzDBs2LNsZyl79G5YtW5Z58+axZs2aAsilUJSIIC4IvAwy6Y8aNWrQsmVLJk6cyIkTJ177+MuWLSMgIOD1Myq8loSEBFq0aMGoUaMK/NxPnz5l8uTJDBs2TLtohrHq16/PF198wTfffMP58+fzKYdCUSTmTheEDPr27YuPjw9qtZrIyEgOHjzIyJEj6du3L3PmzEEmk+XquD/++CONGjWie/fueZthIUfs7e2ZN28ejo6OBX7uhQsXYm9vz6RJk3L1+u7du7NlyxbmzJlDQEAA5ubi61sQJXFB0FGvXj169uxJ7969GT9+PDt37mTcuHH4+/vz66+/mjp7JqFSqUydhTzVpEkT3n777QI9Z0REBLt372bw4MFYWlrm+jgjR47k7t27HDp0KA9zJxRlIogLQjamTJlC7dq1WblyJSkpKdrtkiSxdetWevXqhY+PDw0bNmTEiBFcuXJFm6Z169baJQlPnz6Nl5cXM2bM0O5PSEhgyZIltGvXjlq1atGyZUtmzpxJREREtvlKbys+ceIEEyZMoEGDBtSuXZvBgwdz7do1vfQ3b95k0qRJvPvuu/j4+NC5c2fWrl2LWq3Wpjl79ixeXl4sWLCA8ePH4+Pjo1NyNOYYOfHkyRNmz55N06ZNqVWrFl27dmX79u25OlZ8fDwLFy6kbdu2vPPOO7Rt25b58+fz/PlznXQ1atRg8ODB2ucZm1FefWRMB/DgwQOmTp1Kw4YNqV27Nn379jUqoAYEBKBWq2nTpo3evkePHjF58mTq1auHj48PQ4cO5fr16waP07x5c2xtbdm5c6cxfxLhDSDqYwQhGzKZjK5duzJ37lxOnjzJe++9B8D//d//sX79elq1akXPnj15/vw5GzZsYOjQoezYsYOqVavy6aefkpSUxMyZM6lWrRojRozA3d0dAKVSyZAhQ7hz5w69e/fGy8uLu3fvsnXrVq5evcrOnTuxtrbONn8TJkygc+fOTJs2jQcPHrBlyxaGDBnC1q1b8fT0BODSpUsMHToUZ2dnhg8fjq2tLfv372fevHnEx8czceJEnWP+/vvvNG3alE8++QQ3N7dcHSM7ERER9OnTB4VCwYABAyhdujRHjhxh1qxZREdH52itbbVazdChQ7l9+zb9+/enSpUq3Lhxg3Xr1vHPP/+wa9euTEvAhpbI3LhxI9evX6dRo0babTdu3GDw4ME4ODjwwQcfYGNjw969e5kwYQKLFi3i/fffzzR/p0+fxt3dXfu3TPf8+XMGDBjAkydP6NWrF9WrV+f+/ft8+umnBo9jaWlJvXr1OHfuHCqVCrlcbsyfRyjOJEEQpB07dkienp5SQECAwf0nTpyQPD09pTVr1kiSJElJSUlSx44dpY8//lgn3dGjRyVPT09p6dKlOts9PT2lDz74QGfbuXPnpPbt20tr167V2f7tt99Knp6e0pkzZ7LM89KlSyVPT09p3bp1OtsDAwMlT09Pafz48dpt//d//yd16NBBevTokXZbamqq1Lx5c6lVq1babWfOnJE8PT2lMWPG6J3P2GOEhoZKnp6e0meffabdZujvO3HiRMnHx0cKCgrSOc+wYcMkHx8fKT4+Xuc6z58/n+nf4t9//5U8PT2lr776Smf7ggULJE9PT+nYsWPabdWrV5cGDRqU6bGOHj0qeXl5ScOHD5dUKpV2e48ePaSmTZtK0dHR2m0KhULq1KmTzvUbUqdOHWnIkCF629Pzt3HjRp3tf/75p97fMN13330neXp6Srdv387ynMKbQZTEBcEI6SXi+Ph4AGxsbPjrr7+0+5VKJbGxsTg7OwOaKtLsNGjQgP3792ufJyUlkZiYiIuLi84xoqOjddqlLSwsdDpmVa9eXee4bdq0oVq1apw6dQq1Wo2ZmRmfffaZTprnz5+TlpaGq6srFy9e1MvbO++8o7ctp8fISlxcHIcPH9ZWD0dFRWn31a9fn5MnT/Lvv//qlISz4uTkhJmZGVevXiUiIoLy5csD8Omnn/LRRx8ZXWJ9/Pgxn376KeXLl+e7777DzEzT4njnzh3+++8/Bg4cSFpamk5+69Wrh7+/P6GhoXolbYDExEQSExO1742MDh8+TMmSJenTp4/OdkN//3Tpx4mMjNTWtAhvLhHEBcEIycnJAJQoUUK7LTo6mlWrVrF3716ioqKQJEm7L+PvWbl16xa//PILJ06cIC4uTmdf+jF69+5NeHi4druvry/r16/P8rhVqlTh3r17xMTEULp0aUDTLrt+/Xru3LmDQqEwKn+vyotjAISEhJCWlsbhw4c5fPiwwTTR0dFGH8/FxYUvv/ySBQsW0KpVK7y9vWnYsCEdO3bMMiBmlJaWxrRp00hMTGTFihXavxvAw4cPAU01+8aNGw2+/tmzZwaDeEJCAoDBppHw8HA8PT2xsLAwKo+g6WEP6L1fhDeTCOKCYIR79+4BULFiRQBSU1MZMGAAISEh9OzZk/r161OqVCliYmIybc80dMy+fftibW3NgAED8PT0pESJEpw5c4bVq1dr0y1YsECnQ50xw6OUSqXO86VLl/LTTz9Ru3ZtPv30U1xcXLC0tGTx4sXcvHnTqPzmxTHSpd8AtG/fnt69extM4+3tnaNj9u3bl06dOnHo0CHOnTvH/v37+e2332jfvj0LFy7Mtlf4okWLuHz5MjNnzqROnToG8ztw4EBatmxp8PVVqlQxuD09eGf8H6aTyWQ5HiqWfkNpZWWVo9cJxZMI4oKQDZVKxc6dO7G3t6dx48aApqPSw4cPGTt2LNOmTdOmNaZXebodO3aQkpLC8uXLadKkiXb7q72pfX19c5znhw8fYmtrqw34mzZtwtXVlY0bN+qU+n777Tejj5kXx0hXoUIFQBMcmzdvnuPXvyoqKoq4uDjc3d3p3r073bt3R61WM2/ePNavX897771Ht27dMn39kSNH+P3332nfvj1Dhw7NNL8ymSzH+S1RogRyuVzbFJORq6srISEhOeqk9uzZMwBKlSqVo3wIxZMYYiYIWVCpVMydO5c7d+4wZswYbGxsALSTvrxaGjp37hygX51uYWGhVzrO7Bjp04vmpEo+owMHDhAUFETTpk21bboymQwLCwudQBEdHc39+/eNPldeHCNd+fLlqVOnDkePHtX+zTJez8qVK3N0PH9/fzp16sTx48e128zMzPDx8QEgJiYm09c+evSIGTNm4OHhwbx58wymqV27Ni4uLmzfvl17velOnz7Nli1bMj2+mZkZ1apVIygoSG9fmzZteP78ud6QsUuXLmV6vMjISMzMzER7uACIkrgg6Lh48SIqlQqVSkVYWBh///03Dx8+pG/fvjpTddarVw9XV1dWrlxJUlISFSpU4NKlS9qOarGxsTrH9fT05OrVqyxZsgQvLy86depEx44dWbduHR9//DEDBw7E0tKSAwcOcPnyZYPHyMyCBQu4ceMGtWrV4v79+2zZsgUbGxumTJmiTdO1a1fWrFnD2LFjadmyJU+ePGHHjh3adueYmJhsS3Z5cYyM5syZw6BBgxg+fDi9e/fG09OT0NBQ/P39qVixIoMGDcp2jvF0ffv2xd/fn+nTp9OnTx88PDx4/PgxW7ZsoWTJkrRr1y7T106bNo2YmBh69OjBgQMH9Pa3b98eOzs75s2bx5gxY+jTpw99+/bF3d2dO3fusG3bNnx9fenTp0+mpek6deqwdetWoqOjddraR40axZ9//skXX3zB9evXtcMMsxoHfvbsWapVq6ZtGxfebCKIC0IG/v7++Pv7Y25uTpkyZXjnnXf43//+p1PdDZrORb///jsLFy5k27ZtpKamUq9ePTZu3MjXX3+t7cyU7vPPP2fWrFmsWbOGXr160alTJ2rVqsWqVav44YcfWL58OZaWlrRu3ZoJEyYwb948nR7QWfnyyy85cuQIixYtQqFQ4OPjw6effkq1atW0aT7++GNKlChBQEAAp06domLFiowZM4a4uDj27dvH/fv3qV+/fpbnyYtjZOTl5cWOHTtYtmwZBw4cYPv27ZQtW5a+ffsyYcIEowM4QJkyZdi2bRvLli3jzz//JDo6GicnJ1q2bMm4ceO0Pf4NSZ+c5/fffze439fXFzs7Oxo3boy/vz8//fQTO3bsIDk5GVdXV8aPH8/IkSOzrA7v0qULW7Zs4fjx4zpT7zo4OLBx40YWLFjAnj172L17N7Vq1eLXX39l0KBBescJCgoiLCyMjz76yLg/jFDsyaSc1FkJglBoLFu2jB9//JGNGzfmKHgKptGjRw8sLCzYunVrro+xaNEiNmzYQGBgoMEha8KbR7SJC4IgFIBZs2Zx9epVnfkFciIiIoINGzYwbtw4EcAFLRHEBUEQCkD9+vUZP348c+fO1escl52kpCSmTp1KnTp1GD58eD7lUCiKRBAXBEEoIJMnT6ZLly4sXbo0R6/bvHkzNjY2/PDDD2IJUkGHaBMXBEEoYPHx8Tqz/2UnISEBOzu7XK9nLxRfIogLgiAIQhElqtMFQRAEoYgSQVwQBEEQiigRxAVBEAShiBJBXBAEQRCKKBHEBUEQBKGI+n8fdbEaoqqF7gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot(\n",
    "    {\"n=32, b'=32\": [0.97, 0.94, 0.88, 0.75, 0.50, 0.00],\n",
    "     \"n=32, b'=128\": [0.24, 0.23, 0.22, 0.19, 0.13, 0.00],\n",
    "     \"n=128, b'=128\": [0.99, 0.98, 0.97, 0.94, 0.88, 0.75, 0.50],\n",
    "     \"n=128, b'=512\": [0.25, 0.25, 0.24, 0.23, 0.22, 0.19, 0.13]},\n",
    "    [\"1\", \"2\", \"4\", \"8\", \"16\", \"32\", \"64\"],\n",
    "    xlabel=\"Data-parallel size (d)\",\n",
    "    ylabel=\"Pipeline bubble size\",\n",
    "    ylim=(0, 1.1), yticks=[0.0, 0.25, 0.5, 0.75, 1.0, 1.25],\n",
    "    ncol=2,\n",
    "    move_legend=True,\n",
    "    output_filename=\"pipeline_bubble_size_data_and_pipeline_parallelism.pdf\"\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-1-87600f7c96cb>:134: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(xticks)\n",
      "<ipython-input-1-87600f7c96cb>:141: MatplotlibDeprecationWarning: \n",
      "The inverse_transformed function was deprecated in Matplotlib 3.3 and will be removed two minor releases later. Use transformed(transform.inverted()) instead.\n",
      "  bb = leg.get_bbox_to_anchor().inverse_transformed(ax.transAxes)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_comparison_with_zero(\n",
    "    {\"ZeRO-3, 175B\": [(384, 144), (768, 88), (1536, 44)],\n",
    "     \"ZeRO-3, 530B\": [(560, 138), (1120, 98), (2240, 48)],\n",
    "     \"PTD-P, 175B\": [(384, 153), (768, 149), (1536, 141)],\n",
    "     \"PTD-P, 530B\": [(560, 171), (1120, 167), (2240, 159)]},\n",
    "    [\"384\", \"768\", \"1152\", \"1536\", \"1920\", \"2304\"],\n",
    "    xlabel=\"Number of GPUs\",\n",
    "    ylabel=\"Achieved teraFLOP/s\\nper GPU\",\n",
    "    ncol=2,\n",
    "    output_filename=\"zero3_comparison_throughputs.pdf\"\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

